Polarized Scheme: duality of computation, delimited control, and continuation-passing macro Interleaving

Static type systems for Scheme have traditionally followed one of two paths: manifest type checking with multi-dispatch (Clifton and Leavens, 2005) or latent occurrence typing tailored for untyped interoperation (Tobin-Hochstadt and Felleisen, 2008). In this paper, we propose Polarized Scheme, a static foundation built upon polarized type theory and the duality of computation. In Polarized Scheme, values are positive data producers (A+) and continuations are negative observation consumers (~A+). Functions operate symmetrically under dual viewpoints: as forward value-transformers and as backward continuation-transformers. Computation exists exclusively at the interaction cut <P|K> executed on a focus-and-context abstract machine separating positive data focus from negative return contexts (R). Delimited control (shift/reset) and continuation marks are expressed directly as Return Stack frame operations parameterized by the prompt's ambient answer type without polluting producer data types. Furthermore, we formalize the hygienic macro system as an interleaved continuation-passing pipeline, where macro expansion erects its own continuation hierarchy nesting into runtime evaluation. We prove Subject Reduction, Progress with respect to prompt-delimited stacks, prove Duality Bisimilarity, characterize Return Stack reclamation for dynamic closures, and report on an executable reference implementation in a verified dialect of Go with a verified cut-elimination dispatcher

==> anc/README.txt <==
Polarized Scheme (lambda_pol) Reference Evaluator
======================================================
Author: Christopher Dutchyn (University of Saskatchewan)
Companion code for arXiv preprint:
"Polarized Scheme: Duality of Computation, Delimited Control,
 and Continuation-Passing Macro Interleaving"

1. OVERVIEW
-----------
This package provides a complete, executable reference implementation
of Polarized Scheme (lambda_pol), a strict functional language founded
upon the duality of computation (Curien & Herbelin, Levy CBPV).

The system executes exclusively at polarized interaction cuts:
  < Producer | Consumer >_rho
operating on a dual-stack focus-and-context machine separating positive
data focus (Data Stack) from negative evaluation contexts (Return Stack).

2. PREREQUISITES
----------------
- Go 1.20 or later (standard installation from https://go.dev)
- No external third-party dependencies required (pure Go standard library).

3. HOW TO RUN
-------------
To execute the comprehensive test suite across all subsystems:
  $ tar -xzf polarized-scheme-evaluator.tar.gz
  $ cd polarized-scheme-evaluator
  $ go test -v ./...

To run an interactive session or stream file:
  $ go run main.go

4. ARCHITECTURE & CODEBASE MAPPING
-----------------------------------
- ast/      : Abstract Syntax Tree definitions.
              Separates Producers (values, pairs, sums, thunks, lambdas)
              from Consumers (halt, fst, snd, case, force, app, shift,
              prompt, with-continuation, with-continuation-mark).
- checker/  : Bidirectional type checking and synthesis with ambient
              answer-type tracking (div C+) and continuation types (~A+).
- machine/  : Dual-stack focus-and-context abstract machine.
              Implements Return Stack delimited control slices, continuation
              marks, lexical closure resolution, and safe-for-space reclamation.
- macro/    : Continuation-passing hygienic macro expansion pipeline
              interleaved with Phase 0 dual-stack stepping.
- parser/   : S-expression parser supporting polarized angle-bracket cut
              syntax: < prod | cons >.
- types/    : Polarity separation: PositiveTypes (A+) vs NegativeTypes (N-).


==> anc/polarized-scheme-evaluator/ast/ast.go <==
package ast

import (
	"fmt"
	"strings"

	"newscheme/types"
)

// Term represents any AST node in the polarized system.
type Term interface {
	String() (s string)
	isTerm()
}

// Producer represents positive data terms (Values v : A).
type Producer interface {
	Term
	isProducer()
}

// Consumer represents negative observation terms (Continuations e : ~A).
type Consumer interface {
	Term
	isConsumer()
}

// -----------------------------------------------------------------------------
// Producers (Values / Data v : A)
// -----------------------------------------------------------------------------

// ValUnit represents the unit value ().
type ValUnit struct{}

func (v ValUnit) String() (s string) {
	s = "()"
	return s
}
func (v ValUnit) isTerm()     {}
func (v ValUnit) isProducer() {}

// ValBool represents boolean constants #t / #f.
type ValBool struct {
	Val bool
}

func (v ValBool) String() (s string) {
	if v.Val {
		s = "#t"
	} else {
		s = "#f"
	}
	return s
}
func (v ValBool) isTerm()     {}
func (v ValBool) isProducer() {}

// ValInt represents integer constants.
type ValInt struct {
	Val int64
}

func (v ValInt) String() (s string) {
	s = fmt.Sprintf("%d", v.Val)
	return s
}
func (v ValInt) isTerm()     {}
func (v ValInt) isProducer() {}

// ValVar represents a named value variable (x).
type ValVar struct {
	Name string
}

func (v ValVar) String() (s string) {
	s = v.Name
	return s
}
func (v ValVar) isTerm()     {}
func (v ValVar) isProducer() {}

// ValPair represents pair construction (pair v1 v2).
type ValPair struct {
	Left  Producer
	Right Producer
}

func (v ValPair) String() (s string) {
	s = fmt.Sprintf("(pair %s %s)", v.Left.String(), v.Right.String())
	return s
}
func (v ValPair) isTerm()     {}
func (v ValPair) isProducer() {}

// ValInl represents left injection into a sum (inl v).
type ValInl struct {
	Val Producer
}

func (v ValInl) String() (s string) {
	s = fmt.Sprintf("(inl %s)", v.Val.String())
	return s
}
func (v ValInl) isTerm()     {}
func (v ValInl) isProducer() {}

// ValInr represents right injection into a sum (inr v).
type ValInr struct {
	Val Producer
}

func (v ValInr) String() (s string) {
	s = fmt.Sprintf("(inr %s)", v.Val.String())
	return s
}
func (v ValInr) isTerm()     {}
func (v ValInr) isProducer() {}

// ValThunk represents a suspended computation thunked as a value (thunk body).
type ValThunk struct {
	Body CutTerm
}

func (v ValThunk) String() (s string) {
	s = fmt.Sprintf("(thunk %s)", v.Body.String())
	return s
}
func (v ValThunk) isTerm()     {}
func (v ValThunk) isProducer() {}

// ValLambda represents a polarized function abstraction:
// μ(x · α). Body
type ValLambda struct {
	Param     string
	ParamType types.PositiveType
	RetType   types.PositiveType
	ContParam string
	Body      CutTerm
	Env       interface{}
}

func (v ValLambda) String() (s string) {
	var paramStr string
	if v.ParamType != nil {
		paramStr = fmt.Sprintf("[%s : %s]", v.Param, v.ParamType.String())
	} else {
		paramStr = v.Param
	}
	var retStr string
	if v.RetType != nil {
		retStr = fmt.Sprintf(" : %s", v.RetType.String())
	}
	if v.ContParam != "" {
		s = fmt.Sprintf("(lambda (%s ~%s)%s %s)", paramStr, v.ContParam, retStr, v.Body.String())
	} else {
		s = fmt.Sprintf("(lambda (%s)%s %s)", paramStr, retStr, v.Body.String())
	}
	return s
}
func (v ValLambda) isTerm()     {}
func (v ValLambda) isProducer() {}

// ValPrimOp represents a primitive operation producer (e.g. +, -, *, =, <).
type ValPrimOp struct {
	Name string
	Type types.ThunkType
	Fn   interface{}
}

func (v ValPrimOp) String() (s string) {
	s = fmt.Sprintf("(primop %s)", v.Name)
	return s
}
func (v ValPrimOp) isTerm()     {}
func (v ValPrimOp) isProducer() {}

// ValReifiedCont represents an explicitly reified continuation (shift down to value).
type ValReifiedCont struct {
	Frames []Consumer // Slice of captured return stack frames
	Cont   Consumer   // Direct continuation if single frame
}

func (v ValReifiedCont) String() (s string) {
	if len(v.Frames) > 0 {
		var parts []string
		for _, f := range v.Frames {
			parts = append(parts, f.String())
		}
		s = fmt.Sprintf("(reified-cont %s)", strings.Join(parts, " "))
		return s
	}
	if v.Cont != nil {
		s = fmt.Sprintf("(reified-cont %s)", v.Cont.String())
		return s
	}
	s = "(reified-cont _HALT_)"
	return s
}
func (v ValReifiedCont) isTerm()     {}
func (v ValReifiedCont) isProducer() {}

// -----------------------------------------------------------------------------
// Consumers (Continuations / Evaluation Contexts e : ~A)
// -----------------------------------------------------------------------------

// CntHalt represents the terminal halt continuation (_HALT_).
type CntHalt struct{}

func (c CntHalt) String() (s string) {
	s = "_HALT_"
	return s
}
func (c CntHalt) isTerm()     {}
func (c CntHalt) isConsumer() {}

// CntVar represents a named continuation co-variable (alpha).
type CntVar struct {
	Name string
}

func (c CntVar) String() (s string) {
	s = fmt.Sprintf("~%s", c.Name)
	return s
}
func (c CntVar) isTerm()     {}
func (c CntVar) isConsumer() {}

// CntFst represents pair observation extracting the left component.
type CntFst struct {
	Next Consumer
}

func (c CntFst) String() (s string) {
	s = fmt.Sprintf("(fst %s)", c.Next.String())
	return s
}
func (c CntFst) isTerm()     {}
func (c CntFst) isConsumer() {}

// CntSnd represents pair observation extracting the right component.
type CntSnd struct {
	Next Consumer
}

func (c CntSnd) String() (s string) {
	s = fmt.Sprintf("(snd %s)", c.Next.String())
	return s
}
func (c CntSnd) isTerm()     {}
func (c CntSnd) isConsumer() {}

// CntCase represents sum observation branching on inl or inr.
type CntCase struct {
	LeftBranch  Consumer
	RightBranch Consumer
}

func (c CntCase) String() (s string) {
	s = fmt.Sprintf("(case %s %s)", c.LeftBranch.String(), c.RightBranch.String())
	return s
}
func (c CntCase) isTerm()     {}
func (c CntCase) isConsumer() {}

// CntForce represents forcing a thunk.
type CntForce struct {
	Next Consumer
}

func (c CntForce) String() (s string) {
	s = fmt.Sprintf("(force %s)", c.Next.String())
	return s
}
func (c CntForce) isTerm()     {}
func (c CntForce) isConsumer() {}

// CntApp represents applying a function producer to an argument and continuation.
// (app arg cont) awaits a ValLambda or ValReifiedCont on the Data Stack.
type CntApp struct {
	Arg  Producer
	Next Consumer
}

func (c CntApp) String() (s string) {
	s = fmt.Sprintf("(app %s %s)", c.Arg.String(), c.Next.String())
	return s
}
func (c CntApp) isTerm()     {}
func (c CntApp) isConsumer() {}

// CntWithCont represents the backward continuation-transformer viewpoint:
// (with-continuation fn cont) or (<-: fn cont).
// Awaits a value producer v : In, applies fn to v, and delivers result to cont.
type CntWithCont struct {
	Fn   Producer
	Next Consumer
}

func (c CntWithCont) String() (s string) {
	s = fmt.Sprintf("(with-continuation %s %s)", c.Fn.String(), c.Next.String())
	return s
}
func (c CntWithCont) isTerm()     {}
func (c CntWithCont) isConsumer() {}

// CntPrompt represents a delimited control prompt boundary (reset).
type CntPrompt struct {
	Body *CutTerm // Optional body cut executed delimited inside the prompt
	Next Consumer // Outer continuation after the prompt is exited
}

func (c CntPrompt) String() (s string) {
	if c.Body != nil {
		s = fmt.Sprintf("(prompt %s %s)", c.Body.String(), c.Next.String())
		return s
	}
	s = fmt.Sprintf("(prompt %s)", c.Next.String())
	return s
}
func (c CntPrompt) isTerm()     {}
func (c CntPrompt) isConsumer() {}

// CntShift represents capturing the continuation up to the prompt (shift k body).
type CntShift struct {
	KVar string
	Body CutTerm
}

func (c CntShift) String() (s string) {
	s = fmt.Sprintf("(shift %s %s)", c.KVar, c.Body.String())
	return s
}
func (c CntShift) isTerm()     {}
func (c CntShift) isConsumer() {}

// CntMark represents a continuation mark frame (with-continuation-mark key val cont).
type CntMark struct {
	Key   string
	Value Producer
	Body  *CutTerm // Optional body cut executed with the mark
	Next  Consumer
}

func (c CntMark) String() (s string) {
	if c.Body != nil {
		s = fmt.Sprintf("(mark %s %s %s %s)", c.Key, vStr(c.Value), c.Body.String(), c.Next.String())
		return s
	}
	s = fmt.Sprintf("(mark %s %s %s)", c.Key, vStr(c.Value), c.Next.String())
	return s
}
func (c CntMark) isTerm()     {}
func (c CntMark) isConsumer() {}

// CntBind represents binding a value producer to a variable name in the environment: (bind name next).
type CntBind struct {
	Name string
	Next Consumer
}

func (c CntBind) String() (s string) {
	s = fmt.Sprintf("(bind %s %s)", c.Name, c.Next.String())
	return s
}
func (c CntBind) isTerm()     {}
func (c CntBind) isConsumer() {}


func vStr(p Producer) (s string) {
	if p == nil {
		s = "nil"
		return s
	}
	s = p.String()
	return s
}

// -----------------------------------------------------------------------------
// Interaction Cut: < Producer | Consumer >
// -----------------------------------------------------------------------------

// CutTerm represents a polarized interaction cut < v | e >.
type CutTerm struct {
	Prod Producer
	Cons Consumer
}

func (c CutTerm) String() (s string) {
	s = fmt.Sprintf("< %s | %s >", vStr(c.Prod), cStr(c.Cons))
	return s
}
func (c CutTerm) isTerm() {}

func cStr(c Consumer) (s string) {
	if c == nil {
		s = "nil"
		return s
	}
	s = c.String()
	return s
}


==> anc/polarized-scheme-evaluator/ast/ast_test.go <==
package ast

import (
	"newscheme/types"
	"testing"
)

func TestASTStringRepresentations(t *testing.T) {
	u := ValUnit{}
	b := ValBool{Val: true}
	i := ValInt{Val: 42}
	pair := ValPair{Left: i, Right: b}
	inl := ValInl{Val: pair}

	if u.String() != "()" {
		t.Errorf("expected '()', got '%s'", u.String())
	}
	if b.String() != "#t" {
		t.Errorf("expected '#t', got '%s'", b.String())
	}
	if i.String() != "42" {
		t.Errorf("expected '42', got '%s'", i.String())
	}
	if pair.String() != "(pair 42 #t)" {
		t.Errorf("expected '(pair 42 #t)', got '%s'", pair.String())
	}
	if inl.String() != "(inl (pair 42 #t))" {
		t.Errorf("expected '(inl (pair 42 #t))', got '%s'", inl.String())
	}

	halt := CntHalt{}
	fst := CntFst{Next: halt}
	cut := CutTerm{Prod: pair, Cons: fst}

	if halt.String() != "_HALT_" {
		t.Errorf("expected '_HALT_', got '%s'", halt.String())
	}
	if fst.String() != "(fst _HALT_)" {
		t.Errorf("expected '(fst _HALT_)', got '%s'", fst.String())
	}
	if cut.String() != "< (pair 42 #t) | (fst _HALT_) >" {
		t.Errorf("unexpected cut string: '%s'", cut.String())
	}
}

func TestLambdaAndApp(t *testing.T) {
	lam := ValLambda{
		Param:     "x",
		ParamType: types.IntType{},
		ContParam: "k",
		Body: CutTerm{
			Prod: ValVar{Name: "x"},
			Cons: CntVar{Name: "k"},
		},
	}
	app := CntApp{
		Arg:  ValInt{Val: 10},
		Next: CntHalt{},
	}
	cut := CutTerm{Prod: lam, Cons: app}

	if cut.String() != "< (lambda ([x : int] ~k) < x | ~k >) | (app 10 _HALT_) >" {
		t.Errorf("unexpected lambda cut string: %s", cut.String())
	}
}


==> anc/polarized-scheme-evaluator/checker/checker.go <==
package checker

import (
	"errors"
	"fmt"
	"newscheme/ast"
	"newscheme/types"
)

// TypeEnv holds typing contexts for value variables (Gamma) and continuation co-variables (Delta).
type TypeEnv struct {
	valTypes map[string]types.PositiveType
	cntTypes map[string]types.NegativeType
	parent   *TypeEnv
}

// NewTypeEnv creates an empty typing environment.
func NewTypeEnv(parent *TypeEnv) (env *TypeEnv) {
	env = &TypeEnv{
		valTypes: make(map[string]types.PositiveType),
		cntTypes: make(map[string]types.NegativeType),
		parent:   parent,
	}
	return env
}

// LookupVal looks up a value variable's positive type in Gamma.
func (e *TypeEnv) LookupVal(name string) (t types.PositiveType, ok bool) {
	if e == nil {
		t = nil
		ok = false
		return t, ok
	}
	if found, exists := e.valTypes[name]; exists {
		t = found
		ok = true
		return t, ok
	}
	return e.parent.LookupVal(name)
}

// LookupCnt looks up a continuation co-variable's negative type in Delta.
func (e *TypeEnv) LookupCnt(name string) (t types.NegativeType, ok bool) {
	if e == nil {
		t = nil
		ok = false
		return t, ok
	}
	if found, exists := e.cntTypes[name]; exists {
		t = found
		ok = true
		return t, ok
	}
	return e.parent.LookupCnt(name)
}

// ExtendVal binds a value variable to a positive type.
func (e *TypeEnv) ExtendVal(name string, t types.PositiveType) (child *TypeEnv) {
	child = NewTypeEnv(e)
	child.valTypes[name] = t
	return child
}

// ExtendCnt binds a continuation co-variable to a negative type.
func (e *TypeEnv) ExtendCnt(name string, t types.NegativeType) (child *TypeEnv) {
	child = NewTypeEnv(e)
	child.cntTypes[name] = t
	return child
}

// -----------------------------------------------------------------------------
// Bidirectional Polarized Type Checker
// -----------------------------------------------------------------------------

// CheckProducer verifies that producer v satisfies expected positive type (bidirectional checking mode):
// Gamma |- v <= A
//@ Requires env <> nil And prod <> nil And expected <> nil
func CheckProducerAgainst(env *TypeEnv, prod ast.Producer, expected types.PositiveType) (err error) {
	if prod == nil || expected == nil {
		err = errors.New("cannot check nil producer or expected type")
		return err
	}

	switch v := prod.(type) {
	case ast.ValLambda:
		thunkT, isThunk := expected.(types.ThunkType)
		if !isThunk {
			err = fmt.Errorf("lambda requires expected function thunk type, got: %s", expected.String())
			return err
		}
		funT, isFun := thunkT.Comp.(types.FunType)
		if !isFun {
			err = fmt.Errorf("lambda requires expected function type, got: %s", thunkT.Comp.String())
			return err
		}

		if v.ParamType != nil && !types.Equal(v.ParamType, funT.Arg) {
			err = fmt.Errorf("annotated parameter type %s does not match expected %s",
				v.ParamType.String(), funT.Arg.String())
			return err
		}

		subEnv := env.ExtendVal(v.Param, funT.Arg)
		if v.ContParam != "" {
			if contT, isCont := funT.RetComp.(types.ContType); isCont {
				subEnv = subEnv.ExtendCnt(v.ContParam, contT)
			}
		}
		return CheckCut(subEnv, v.Body)

	case ast.ValInl:
		sumT, isSum := expected.(types.SumType)
		if !isSum {
			err = fmt.Errorf("inl requires sum type, got: %s", expected.String())
			return err
		}
		return CheckProducerAgainst(env, v.Val, sumT.Left)

	case ast.ValInr:
		sumT, isSum := expected.(types.SumType)
		if !isSum {
			err = fmt.Errorf("inr requires sum type, got: %s", expected.String())
			return err
		}
		return CheckProducerAgainst(env, v.Val, sumT.Right)

	default:
		synthT, synErr := SynthesizeProducer(env, prod)
		if synErr != nil {
			err = synErr
			return err
		}
		if !types.Equal(synthT, expected) {
			err = fmt.Errorf("type mismatch: expected %s, got %s", expected.String(), synthT.String())
			return err
		}
		err = nil
		return err
	}
}

// CheckProducer is an alias for SynthesizeProducer.
func CheckProducer(env *TypeEnv, prod ast.Producer) (posType types.PositiveType, err error) {
	return SynthesizeProducer(env, prod)
}

// SynthesizeProducer infers the positive type A produced by v:
// Gamma |- v => A
//@ Requires env <> nil And prod <> nil
//@ Ensures err = nil -> posType <> nil
func SynthesizeProducer(env *TypeEnv, prod ast.Producer) (posType types.PositiveType, err error) {

	if prod == nil {
		posType = nil
		err = errors.New("cannot typecheck nil producer")
		return posType, err
	}

	switch v := prod.(type) {
	case ast.ValUnit:
		posType = types.UnitType{}
		err = nil
		return posType, err

	case ast.ValBool:
		posType = types.BoolType{}
		err = nil
		return posType, err

	case ast.ValInt:
		posType = types.IntType{}
		err = nil
		return posType, err

	case ast.ValVar:
		t, ok := env.LookupVal(v.Name)
		if !ok {
			posType = nil
			err = fmt.Errorf("unbound value variable: %s", v.Name)
			return posType, err
		}
		posType = t
		err = nil
		return posType, err

	case ast.ValPair:
		tLeft, errL := SynthesizeProducer(env, v.Left)
		if errL != nil {
			posType = nil
			err = errL
			return posType, err
		}
		tRight, errR := SynthesizeProducer(env, v.Right)
		if errR != nil {
			posType = nil
			err = errR
			return posType, err
		}
		posType = types.PairType{Left: tLeft, Right: tRight}
		err = nil
		return posType, err

	case ast.ValInl:
		tVal, errV := SynthesizeProducer(env, v.Val)
		if errV != nil {
			posType = nil
			err = errV
			return posType, err
		}
		posType = types.SumType{Left: tVal, Right: types.UnitType{}}
		err = nil
		return posType, err

	case ast.ValInr:
		tVal, errV := SynthesizeProducer(env, v.Val)
		if errV != nil {
			posType = nil
			err = errV
			return posType, err
		}
		posType = types.SumType{Left: types.UnitType{}, Right: tVal}
		err = nil
		return posType, err

	case ast.ValThunk:
		cErr := CheckCut(env, v.Body)
		if cErr != nil {
			posType = nil
			err = fmt.Errorf("invalid thunk body: %w", cErr)
			return posType, err
		}
		pType, pErr := SynthesizeProducer(env, v.Body.Prod)
		if pErr != nil {
			posType = nil
			err = pErr
			return posType, err
		}
		posType = types.ThunkType{Comp: types.ContType{Val: pType}}
		err = nil
		return posType, err

	case ast.ValPrimOp:
		posType = v.Type
		err = nil
		return posType, err

	case ast.ValLambda:
		if v.ParamType == nil {
			posType = nil
			err = fmt.Errorf("unannotated lambda parameter '%s' requires checking context or application cut for type inference", v.Param)
			return posType, err
		}
		// ValLambda: μ(x : A · α : ~B). Body
		subEnv := env.ExtendVal(v.Param, v.ParamType)

		bodyCut := v.Body
		// Pre-resolve unannotated lambda in application cut body if present
		if bLam, okBLam := bodyCut.Prod.(ast.ValLambda); okBLam && bLam.ParamType == nil {
			if bApp, okBApp := bodyCut.Cons.(ast.CntApp); okBApp {
				argT, argErr := SynthesizeProducer(subEnv, bApp.Arg)
				if argErr == nil {
					instBLam := bLam
					instBLam.ParamType = argT
					bodyCut.Prod = instBLam
				}
			}
		}

		var bodyCutErr error
		if v.ContParam != "" {
			var retT types.PositiveType
			if v.RetType != nil {
				retT = v.RetType
			} else {
				// Find body's produced type
				pType, pErr := SynthesizeProducer(subEnv, bodyCut.Prod)
				if pErr != nil {
					posType = nil
					err = pErr
					return posType, err
				}
				var retErr error
				retT, retErr = InferContinuationType(subEnv, bodyCut.Cons, pType, v.ContParam)
				if retErr != nil {
					posType = nil
					err = retErr
					return posType, err
				}
			}
			subEnv = subEnv.ExtendCnt(v.ContParam, types.ContType{Val: retT})
			bodyCutErr = CheckCut(subEnv, bodyCut)
			if bodyCutErr != nil {
				posType = nil
				err = bodyCutErr
				return posType, err
			}
			posType = types.ThunkType{
				Comp: types.FunType{
					Arg:     v.ParamType,
					RetComp: types.ContType{Val: retT},
				},
			}
			err = nil
			return posType, err
		}

		bodyCutErr = CheckCut(subEnv, bodyCut)
		if bodyCutErr != nil {
			posType = nil
			err = bodyCutErr
			return posType, err
		}
		var retT types.PositiveType
		if v.RetType != nil {
			retT = v.RetType
		} else {
			pType, _ := SynthesizeProducer(subEnv, bodyCut.Prod)
			var retErr error
			retT, retErr = InferContinuationType(subEnv, bodyCut.Cons, pType, "")
			if retErr != nil || retT == nil {
				retT = pType
			}
		}
		posType = types.ThunkType{
			Comp: types.FunType{
				Arg:     v.ParamType,
				RetComp: types.ContType{Val: retT},
			},
		}
		err = nil
		return posType, err

	case ast.ValReifiedCont:
		posType = types.ThunkType{Comp: types.ContType{Val: types.UnitType{}}}
		err = nil
		return posType, err

	default:
		posType = nil
		err = fmt.Errorf("unknown producer type: %T", prod)
		return posType, err
	}
}

// CheckConsumerAgainst verifies that consumer e correctly observes positive type expected:
// Gamma, Delta |- e <= ~expected
//@ Requires env <> nil And cons <> nil And expected <> nil
func CheckConsumerAgainst(env *TypeEnv, cons ast.Consumer, expected types.PositiveType) (err error) {
	if cons == nil {
		err = errors.New("cannot typecheck nil consumer")
		return err
	}

	switch c := cons.(type) {
	case ast.CntHalt:
		// Halt can observe any positive type to terminate computation
		err = nil
		return err

	case ast.CntVar:
		cntT, ok := env.LookupCnt(c.Name)
		if !ok {
			err = fmt.Errorf("unbound continuation co-variable: %s", c.Name)
			return err
		}
		if contT, isCont := cntT.(types.ContType); isCont {
			if !types.Equal(contT.Val, expected) {
				err = fmt.Errorf("co-variable %s expects ~%s, got %s",
					c.Name, contT.Val.String(), expected.String())
				return err
			}
		}
		err = nil
		return err

	case ast.CntFst:
		pairT, isPair := expected.(types.PairType)
		if !isPair {
			err = fmt.Errorf("fst observation requires pair type, got: %s", expected.String())
			return err
		}
		return CheckConsumerAgainst(env, c.Next, pairT.Left)

	case ast.CntSnd:
		pairT, isPair := expected.(types.PairType)
		if !isPair {
			err = fmt.Errorf("snd observation requires pair type, got: %s", expected.String())
			return err
		}
		return CheckConsumerAgainst(env, c.Next, pairT.Right)

	case ast.CntCase:
		sumT, isSum := expected.(types.SumType)
		if !isSum {
			err = fmt.Errorf("case observation requires sum type, got: %s", expected.String())
			return err
		}
		if errL := CheckConsumerAgainst(env, c.LeftBranch, sumT.Left); errL != nil {
			err = errL
			return err
		}
		return CheckConsumerAgainst(env, c.RightBranch, sumT.Right)

	case ast.CntForce:
		thunkT, isThunk := expected.(types.ThunkType)
		if !isThunk {
			err = fmt.Errorf("force observation requires thunk type, got: %s", expected.String())
			return err
		}
		if contT, isCont := thunkT.Comp.(types.ContType); isCont {
			return CheckConsumerAgainst(env, c.Next, contT.Val)
		}
		err = nil
		return err

	case ast.CntApp:
		// Expects a thunked function: (thunk (-> In (~ Out)))
		thunkT, isThunk := expected.(types.ThunkType)
		if !isThunk {
			err = fmt.Errorf("app observation requires function thunk, got: %s", expected.String())
			return err
		}
		fnT, isFn := thunkT.Comp.(types.FunType)
		if !isFn {
			err = fmt.Errorf("app observation requires function type, got: %s", thunkT.Comp.String())
			return err
		}
		// Check argument against function's input type
		if argErr := CheckProducerAgainst(env, c.Arg, fnT.Arg); argErr != nil {
			err = fmt.Errorf("argument type mismatch: %w", argErr)
			return err
		}
		// Check continuation against function's return type
		if contT, isCont := fnT.RetComp.(types.ContType); isCont {
			return CheckConsumerAgainst(env, c.Next, contT.Val)
		}
		err = nil
		return err

	case ast.CntPrompt:
		if c.Body != nil {
			bodyErr := CheckCut(env, *c.Body)
			if bodyErr != nil {
				err = fmt.Errorf("invalid prompt body: %w", bodyErr)
				return err
			}
		}
		return CheckConsumerAgainst(env, c.Next, expected)

	case ast.CntShift:
		fnType := types.ThunkType{
			Comp: types.FunType{
				Arg:     expected,
				RetComp: types.ContType{Val: expected},
			},
		}
		shiftEnv := env.ExtendVal(c.KVar, fnType).ExtendCnt(c.KVar, types.ContType{Val: expected})
		cutErr := CheckCut(shiftEnv, c.Body)
		if cutErr != nil {
			err = fmt.Errorf("invalid shift body: %w", cutErr)
			return err
		}
		err = nil
		return err

	case ast.CntMark:
		_, valErr := SynthesizeProducer(env, c.Value)
		if valErr != nil {
			err = valErr
			return err
		}
		if c.Body != nil {
			bodyErr := CheckCut(env, *c.Body)
			if bodyErr != nil {
				err = fmt.Errorf("invalid mark body: %w", bodyErr)
				return err
			}
		}
		return CheckConsumerAgainst(env, c.Next, expected)

	case ast.CntWithCont:
		fnProd := c.Fn
		if lam, isLam := fnProd.(ast.ValLambda); isLam && lam.ParamType == nil {
			instLam := lam
			instLam.ParamType = expected
			fnProd = instLam
		}
		fnType, fnErr := SynthesizeProducer(env, fnProd)
		if fnErr != nil {
			err = fnErr
			return err
		}
		thunkT, isThunk := fnType.(types.ThunkType)
		if !isThunk {
			err = fmt.Errorf("with-continuation requires function thunk, got: %s", fnType.String())
			return err
		}
		funT, isFun := thunkT.Comp.(types.FunType)
		if !isFun {
			err = fmt.Errorf("with-continuation requires function type, got: %s", thunkT.Comp.String())
			return err
		}
		if !types.Equal(funT.Arg, expected) {
			err = fmt.Errorf("with-continuation expected input %s, but fn expects %s",
				expected.String(), funT.Arg.String())
			return err
		}
		if contT, isCont := funT.RetComp.(types.ContType); isCont {
			return CheckConsumerAgainst(env, c.Next, contT.Val)
		}
		err = nil
		return err

	case ast.CntBind:
		subEnv := env.ExtendVal(c.Name, expected)
		return CheckConsumerAgainst(subEnv, c.Next, expected)

	default:
		err = fmt.Errorf("unknown consumer type: %T", cons)
		return err
	}

}

// CheckCut verifies that an interaction cut < v : A | e : ~A > is strictly polarized and dual.
//@ Requires env <> nil And cut.Prod <> nil And cut.Cons <> nil
func CheckCut(env *TypeEnv, cut ast.CutTerm) (err error) {
	// Recursive binding support: if cut binds a lambda with manifest types, pre-bind in environment
	checkEnv := env
	if bindCnt, isBind := cut.Cons.(ast.CntBind); isBind {
		if lam, isLam := cut.Prod.(ast.ValLambda); isLam && lam.ParamType != nil && lam.RetType != nil {
			fnType := types.ThunkType{
				Comp: types.FunType{
					Arg:     lam.ParamType,
					RetComp: types.ContType{Val: lam.RetType},
				},
			}
			checkEnv = env.ExtendVal(bindCnt.Name, fnType)
		}
	}

	// Bidirectional local type inference: if producer is an unannotated lambda in an application cut
	if lam, isLam := cut.Prod.(ast.ValLambda); isLam && lam.ParamType == nil {
		if app, isApp := cut.Cons.(ast.CntApp); isApp {
			argT, argErr := SynthesizeProducer(checkEnv, app.Arg)
			if argErr != nil {
				err = fmt.Errorf("cannot infer lambda parameter '%s': %w", lam.Param, argErr)
				return err
			}
			instLam := lam
			instLam.ParamType = argT
			prodT, pErr := SynthesizeProducer(checkEnv, instLam)
			if pErr != nil {
				err = fmt.Errorf("producer error in cut: %w", pErr)
				return err
			}
			return CheckConsumerAgainst(checkEnv, cut.Cons, prodT)
		}
	}

	prodT, pErr := SynthesizeProducer(checkEnv, cut.Prod)
	if pErr != nil {
		err = fmt.Errorf("producer error in cut: %w", pErr)
		return err
	}
	return CheckConsumerAgainst(checkEnv, cut.Cons, prodT)
}

// inferContinuationType traverses consumer structure to find the type delivered to contParam.
//@ Requires subEnv <> nil And prodType <> nil And |contParam| > 0
func InferContinuationType(subEnv *TypeEnv, cons ast.Consumer, prodType types.PositiveType, contParam string) (resType types.PositiveType, err error) {
	currCons := cons
	currType := prodType
	for {
		switch c := currCons.(type) {
		case ast.CntVar:
			if c.Name == contParam {
				resType = currType
				err = nil
				return resType, err
			}
			resType = currType
			err = nil
			return resType, err
		case ast.CntFst:
			pairT, ok := currType.(types.PairType)
			if !ok {
				resType = nil
				err = fmt.Errorf("fst requires pair type, got %s", currType.String())
				return resType, err
			}
			currType = pairT.Left
			currCons = c.Next
		case ast.CntSnd:
			pairT, ok := currType.(types.PairType)
			if !ok {
				resType = nil
				err = fmt.Errorf("snd requires pair type, got %s", currType.String())
				return resType, err
			}
			currType = pairT.Right
			currCons = c.Next
		case ast.CntBind:
			currCons = c.Next
		case ast.CntPrompt:
			currCons = c.Next
		case ast.CntMark:
			currCons = c.Next
		case ast.CntWithCont:
			fnProd := c.Fn
			if lam, isLam := fnProd.(ast.ValLambda); isLam && lam.ParamType == nil {
				instLam := lam
				instLam.ParamType = currType
				fnProd = instLam
			}
			fnType, fnErr := SynthesizeProducer(subEnv, fnProd)
			if fnErr != nil {
				resType = nil
				err = fnErr
				return resType, err
			}
			if thunkT, isThunk := fnType.(types.ThunkType); isThunk {
				if funT, isFun := thunkT.Comp.(types.FunType); isFun {
					if contT, isCont := funT.RetComp.(types.ContType); isCont {
						currType = contT.Val
						currCons = c.Next
						continue
					}
				}
			}
			currCons = c.Next
		case ast.CntApp:
			if thunkT, isThunk := currType.(types.ThunkType); isThunk {
				if funT, isFun := thunkT.Comp.(types.FunType); isFun {
					if contT, isCont := funT.RetComp.(types.ContType); isCont {
						currType = contT.Val
						currCons = c.Next
						continue
					}
				}
			}
			currCons = c.Next
		case ast.CntHalt:
			resType = currType
			err = nil
			return resType, err
		default:
			resType = currType
			err = nil
			return resType, err
		}
	}
}


==> anc/polarized-scheme-evaluator/checker/checker_test.go <==
package checker

import (
	"newscheme/ast"
	"newscheme/types"
	"testing"
)

func TestTypeCheckValues(t *testing.T) {
	env := NewTypeEnv(nil)

	uType, errU := CheckProducer(env, ast.ValUnit{})
	if errU != nil || uType.String() != "unit" {
		t.Errorf("expected unit, got %v (err: %v)", uType, errU)
	}

	bType, errB := CheckProducer(env, ast.ValBool{Val: true})
	if errB != nil || bType.String() != "bool" {
		t.Errorf("expected bool, got %v (err: %v)", bType, errB)
	}

	iType, errI := CheckProducer(env, ast.ValInt{Val: 42})
	if errI != nil || iType.String() != "int" {
		t.Errorf("expected int, got %v (err: %v)", iType, errI)
	}

	pair := ast.ValPair{
		Left:  ast.ValInt{Val: 10},
		Right: ast.ValBool{Val: false},
	}
	pType, errP := CheckProducer(env, pair)
	if errP != nil || pType.String() != "(pair int bool)" {
		t.Errorf("expected (pair int bool), got %v (err: %v)", pType, errP)
	}
}

func TestTypeCheckCut(t *testing.T) {
	env := NewTypeEnv(nil)

	// Valid Cut: < 42 | _HALT_ >
	cut1 := ast.CutTerm{
		Prod: ast.ValInt{Val: 42},
		Cons: ast.CntHalt{},
	}
	if err := CheckCut(env, cut1); err != nil {
		t.Errorf("expected cut1 to be well-typed: %v", err)
	}

	// Valid Cut: < (pair 10 #t) | (fst _HALT_) >
	cut2 := ast.CutTerm{
		Prod: ast.ValPair{
			Left:  ast.ValInt{Val: 10},
			Right: ast.ValBool{Val: true},
		},
		Cons: ast.CntFst{Next: ast.CntHalt{}},
	}
	if err := CheckCut(env, cut2); err != nil {
		t.Errorf("expected cut2 to be well-typed: %v", err)
	}
}

func TestTypeCheckFunctionCut(t *testing.T) {
	env := NewTypeEnv(nil)

	// Lambda: (lambda ([x : int] ~k) < x | ~k >)
	lam := ast.ValLambda{
		Param:     "x",
		ParamType: types.IntType{},
		ContParam: "k",
		Body: ast.CutTerm{
			Prod: ast.ValVar{Name: "x"},
			Cons: ast.CntVar{Name: "k"},
		},
	}

	// Application consumer: (app 10 _HALT_)
	app := ast.CntApp{
		Arg:  ast.ValInt{Val: 10},
		Next: ast.CntHalt{},
	}

	cut := ast.CutTerm{
		Prod: lam,
		Cons: app,
	}

	if err := CheckCut(env, cut); err != nil {
		t.Errorf("expected lambda cut to be well-typed: %v", err)
	}
}

func TestTypeCheckWithContinuationCut(t *testing.T) {
	env := NewTypeEnv(nil)

	lam := ast.ValLambda{
		Param:     "x",
		ParamType: types.IntType{},
		ContParam: "k",
		Body: ast.CutTerm{
			Prod: ast.ValVar{Name: "x"},
			Cons: ast.CntVar{Name: "k"},
		},
	}

	cut := ast.CutTerm{
		Prod: ast.ValInt{Val: 99},
		Cons: ast.CntWithCont{
			Fn:   lam,
			Next: ast.CntHalt{},
		},
	}

	if err := CheckCut(env, cut); err != nil {
		t.Errorf("expected with-continuation cut to be well-typed: %v", err)
	}
}

func TestLocalTypeInferenceLambdaCut(t *testing.T) {
	env := NewTypeEnv(nil)

	unannotatedLam := ast.ValLambda{
		Param:     "x",
		ParamType: nil, // Latent parameter!
		ContParam: "ret",
		Body: ast.CutTerm{
			Prod: ast.ValVar{Name: "x"},
			Cons: ast.CntVar{Name: "ret"},
		},
	}

	cut := ast.CutTerm{
		Prod: unannotatedLam,
		Cons: ast.CntApp{
			Arg:  ast.ValInt{Val: 100},
			Next: ast.CntHalt{},
		},
	}

	if err := CheckCut(env, cut); err != nil {
		t.Errorf("expected unannotated lambda cut to infer parameter type int: %v", err)
	}
}

func TestCheckProducerAgainst(t *testing.T) {
	env := NewTypeEnv(nil)

	unannotatedLam := ast.ValLambda{
		Param:     "x",
		ParamType: nil,
		Body: ast.CutTerm{
			Prod: ast.ValVar{Name: "x"},
			Cons: ast.CntHalt{},
		},
	}

	expectedFnType := types.ThunkType{
		Comp: types.FunType{
			Arg:     types.BoolType{},
			RetComp: types.ContType{Val: types.BoolType{}},
		},
	}

	if err := CheckProducerAgainst(env, unannotatedLam, expectedFnType); err != nil {
		t.Errorf("expected CheckProducerAgainst to succeed with expected function type: %v", err)
	}
}


==> anc/polarized-scheme-evaluator/go.mod <==
module newscheme

go 1.27.1


==> anc/polarized-scheme-evaluator/machine/machine.go <==
package machine

import (
	"errors"
	"fmt"
	"newscheme/ast"
)

// StepStatus indicates the outcome of a single execution step.
type StepStatus int

const (
	StatusStep StepStatus = iota
	StatusHalt
)

// Environment holds lexical bindings for value variables and continuation co-variables.
type Environment struct {
	values map[string]ast.Producer
	conts  map[string]ast.Consumer
	parent *Environment
}

// NewEnvironment creates an empty environment with an optional parent.
//@ Ensures env <> nil
func NewEnvironment(parent *Environment) (env *Environment) {
	env = &Environment{
		values: make(map[string]ast.Producer),
		conts:  make(map[string]ast.Consumer),
		parent: parent,
	}
	return env
}

// Lookup searches for a value variable binding.
//@ Requires |name| > 0
func (e *Environment) Lookup(name string) (val ast.Producer, ok bool) {
	if e == nil {
		val = nil
		ok = false
		return val, ok
	}
	if v, exists := e.values[name]; exists {
		val = v
		ok = true
		return val, ok
	}
	return e.parent.Lookup(name)
}

// LookupCnt searches for a continuation co-variable binding.
//@ Requires |name| > 0
func (e *Environment) LookupCnt(name string) (cnt ast.Consumer, ok bool) {
	if e == nil {
		cnt = nil
		ok = false
		return cnt, ok
	}
	if c, exists := e.conts[name]; exists {
		cnt = c
		ok = true
		return cnt, ok
	}
	return e.parent.LookupCnt(name)
}

// Extend creates a child environment binding a value variable.
//@ Requires |name| > 0 And val <> nil
//@ Ensures child <> nil
func (e *Environment) Extend(name string, val ast.Producer) (child *Environment) {
	child = NewEnvironment(e)
	child.values[name] = val
	return child
}

// Define binds a value directly in the current environment frame.
func (e *Environment) Define(name string, val ast.Producer) {
	if e != nil {
		e.values[name] = val
	}
}

// ExtendCnt creates a child environment binding a continuation co-variable.
//@ Requires |name| > 0 And cnt <> nil
//@ Ensures child <> nil
func (e *Environment) ExtendCnt(name string, cnt ast.Consumer) (child *Environment) {
	child = NewEnvironment(e)
	child.conts[name] = cnt
	return child
}

// -----------------------------------------------------------------------------
// Dual-Stack Machine < D | R >_ρ
// -----------------------------------------------------------------------------

// DualStackMachine represents the abstract machine:
// D : DataStack (Value Producers awaiting context)
// R : ReturnStack (Continuation Consumers driving execution flow)
// Env : Environment binding variables and co-variables
type DualStackMachine struct {
	DataStack   []ast.Producer
	ReturnStack []ast.Consumer
	Env         *Environment
}

// NewDualStackMachine initializes a new machine with an initial cut < prod | cons >.
//@ Requires initial.Prod <> nil And initial.Cons <> nil
//@ Ensures m <> nil
func NewDualStackMachine(initial ast.CutTerm, env *Environment) (m *DualStackMachine) {
	if env == nil {
		env = NewEnvironment(nil)
	}
	d := []ast.Producer{initial.Prod}
	r := []ast.Consumer{initial.Cons}
	m = &DualStackMachine{
		DataStack:   d,
		ReturnStack: r,
		Env:         env,
	}
	return m
}

// PushData pushes a value producer onto the Data Stack D.
func (m *DualStackMachine) PushData(p ast.Producer) {
	m.DataStack = append(m.DataStack, p)
}

// PopData pops the top value producer from the Data Stack D.
//@ Ensures err <> nil <-> p = nil
func (m *DualStackMachine) PopData() (p ast.Producer, err error) {
	if len(m.DataStack) == 0 {
		p = nil
		err = errors.New("data stack underflow")
		return p, err
	}
	idx := len(m.DataStack) - 1
	p = m.DataStack[idx]
	m.DataStack = m.DataStack[:idx]
	err = nil
	return p, err
}

// PushReturn pushes a continuation consumer onto the Return Stack R.
func (m *DualStackMachine) PushReturn(c ast.Consumer) {
	m.ReturnStack = append(m.ReturnStack, c)
}

// PopReturn pops the top continuation consumer from the Return Stack R.
//@ Ensures err <> nil <-> c = nil
func (m *DualStackMachine) PopReturn() (c ast.Consumer, err error) {
	if len(m.ReturnStack) == 0 {
		c = nil
		err = errors.New("return stack underflow")
		return c, err
	}
	idx := len(m.ReturnStack) - 1
	c = m.ReturnStack[idx]
	m.ReturnStack = m.ReturnStack[:idx]
	err = nil
	return c, err
}

// FindMark searches the Return Stack R for a continuation mark with the given key.
func (m *DualStackMachine) FindMark(key string) (val ast.Producer, found bool) {
	for i := len(m.ReturnStack) - 1; i >= 0; i-- {
		if mark, ok := m.ReturnStack[i].(ast.CntMark); ok {
			if mark.Key == key {
				val = mark.Value
				found = true
				return val, found
			}
		}
	}
	val = nil
	found = false
	return val, found
}

// NormalizeVal recursively resolves variables and evaluates producers to normal form.
func (m *DualStackMachine) NormalizeVal(p ast.Producer) (res ast.Producer) {
	if p == nil {
		res = nil
		return res
	}
	switch v := p.(type) {
	case ast.ValVar:
		if lookup, ok := m.Env.Lookup(v.Name); ok {
			res = m.NormalizeVal(lookup)
			return res
		}
		res = v
		return res
	case ast.ValPair:
		res = ast.ValPair{
			Left:  m.NormalizeVal(v.Left),
			Right: m.NormalizeVal(v.Right),
		}
		return res
	case ast.ValInl:
		res = ast.ValInl{Val: m.NormalizeVal(v.Val)}
		return res
	case ast.ValInr:
		res = ast.ValInr{Val: m.NormalizeVal(v.Val)}
		return res
	case ast.ValLambda:
		if v.Env == nil {
			v.Env = m.Env
		}
		res = v
		return res
	default:
		res = v
		return res
	}
}

// CloseProducer closes any free lambdas in the producer with the given lexical environment.
func CloseProducer(p ast.Producer, env *Environment) (res ast.Producer) {
	if p == nil {
		res = nil
		return res
	}
	switch v := p.(type) {
	case ast.ValPair:
		res = ast.ValPair{
			Left:  CloseProducer(v.Left, env),
			Right: CloseProducer(v.Right, env),
		}
		return res
	case ast.ValInl:
		res = ast.ValInl{Val: CloseProducer(v.Val, env)}
		return res
	case ast.ValInr:
		res = ast.ValInr{Val: CloseProducer(v.Val, env)}
		return res
	case ast.ValThunk:
		res = ast.ValThunk{
			Body: ast.CutTerm{
				Prod: CloseProducer(v.Body.Prod, env),
				Cons: CloseConsumer(v.Body.Cons, env),
			},
		}
		return res
	case ast.ValLambda:
		lam := v
		if lam.Env == nil {
			lam.Env = env
		}
		res = lam
		return res
	default:
		res = p
		return res
	}
}

// CloseConsumer closes any free lambdas in the consumer with the given lexical environment.
func CloseConsumer(c ast.Consumer, env *Environment) (res ast.Consumer) {
	if c == nil {
		res = nil
		return res
	}
	switch v := c.(type) {
	case ast.CntFst:
		res = ast.CntFst{Next: CloseConsumer(v.Next, env)}
		return res
	case ast.CntSnd:
		res = ast.CntSnd{Next: CloseConsumer(v.Next, env)}
		return res
	case ast.CntCase:
		res = ast.CntCase{
			LeftBranch:  CloseConsumer(v.LeftBranch, env),
			RightBranch: CloseConsumer(v.RightBranch, env),
		}
		return res
	case ast.CntForce:
		res = ast.CntForce{Next: CloseConsumer(v.Next, env)}
		return res
	case ast.CntApp:
		res = ast.CntApp{
			Arg:  CloseProducer(v.Arg, env),
			Next: CloseConsumer(v.Next, env),
		}
		return res
	case ast.CntWithCont:
		res = ast.CntWithCont{
			Fn:   CloseProducer(v.Fn, env),
			Next: CloseConsumer(v.Next, env),
		}
		return res
	case ast.CntPrompt:
		var bodyCut *ast.CutTerm
		if v.Body != nil {
			closedCut := ast.CutTerm{
				Prod: CloseProducer(v.Body.Prod, env),
				Cons: CloseConsumer(v.Body.Cons, env),
			}
			bodyCut = &closedCut
		}
		res = ast.CntPrompt{
			Body: bodyCut,
			Next: CloseConsumer(v.Next, env),
		}
		return res
	case ast.CntMark:
		var bodyCut *ast.CutTerm
		if v.Body != nil {
			closedCut := ast.CutTerm{
				Prod: CloseProducer(v.Body.Prod, env),
				Cons: CloseConsumer(v.Body.Cons, env),
			}
			bodyCut = &closedCut
		}
		res = ast.CntMark{
			Key:   v.Key,
			Value: CloseProducer(v.Value, env),
			Body:  bodyCut,
			Next:  CloseConsumer(v.Next, env),
		}
		return res
	case ast.CntBind:
		res = ast.CntBind{
			Name: v.Name,
			Next: CloseConsumer(v.Next, env),
		}
		return res
	default:
		res = c
		return res
	}
}

// ResolveCnt dereferences lexical continuation variables against the active machine environment.
func (m *DualStackMachine) ResolveCnt(c ast.Consumer) (res ast.Consumer) {
	curr := c
	for {
		if cVar, isCVar := curr.(ast.CntVar); isCVar {
			if resolved, found := m.Env.LookupCnt(cVar.Name); found {
				curr = resolved
				continue
			}
		}
		break
	}
	res = curr
	return res
}

// Step performs a single polarized reduction step on the top interaction cut:
// < Top(D) | Top(R) >_ρ
//@ Requires |m.DataStack| > 0 And |m.ReturnStack| > 0
//@ Ensures err = nil -> (status = StatusStep Or status = StatusHalt)
func (m *DualStackMachine) Step() (status StepStatus, err error) {
	if len(m.DataStack) == 0 || len(m.ReturnStack) == 0 {
		status = StatusHalt
		err = errors.New("cannot step: empty stack")
		return status, err
	}

	topDIdx := len(m.DataStack) - 1
	topRIdx := len(m.ReturnStack) - 1
	prod := m.DataStack[topDIdx]
	cons := m.ReturnStack[topRIdx]

	// 1. Variable lookups
	if vVar, ok := prod.(ast.ValVar); ok {
		lookupVal, found := m.Env.Lookup(vVar.Name)
		if !found {
			status = StatusHalt
			err = fmt.Errorf("unbound value variable: %s", vVar.Name)
			return status, err
		}
		m.DataStack[topDIdx] = lookupVal
		status = StatusStep
		err = nil
		return status, err
	}

	if cVar, ok := cons.(ast.CntVar); ok {
		lookupCnt, found := m.Env.LookupCnt(cVar.Name)
		if !found {
			status = StatusHalt
			err = fmt.Errorf("unbound continuation co-variable: %s", cVar.Name)
			return status, err
		}
		m.ReturnStack[topRIdx] = lookupCnt
		status = StatusStep
		err = nil
		return status, err
	}

	// 2. Halt Condition
	if _, ok := cons.(ast.CntHalt); ok {
		if len(m.ReturnStack) > 1 {
			// Subcomputation completed; pop top frame and deliver data to continuation underneath
			m.ReturnStack = m.ReturnStack[:topRIdx]
			status = StatusStep
			err = nil
			return status, err
		}
		status = StatusHalt
		err = nil
		return status, err
	}

	// 3. Delimited Control: Prompt boundary
	if pPrompt, ok := cons.(ast.CntPrompt); ok {
		if pPrompt.Body != nil {
			// Delimited block execution: install prompt boundary and push body cut
			m.ReturnStack[topRIdx] = ast.CntPrompt{Next: pPrompt.Next}
			m.PushReturn(pPrompt.Body.Cons)
			m.DataStack[topDIdx] = pPrompt.Body.Prod
			status = StatusStep
			err = nil
			return status, err
		}
		// A value reached the prompt: pop prompt and continue with next consumer
		m.ReturnStack[topRIdx] = pPrompt.Next
		status = StatusStep
		err = nil
		return status, err
	}

	// 4. Delimited Control: Shift capture
	if pShift, ok := cons.(ast.CntShift); ok {
		// Slices the Return Stack up to the enclosing CntPrompt
		slicePromptIdx := -1
		for i := len(m.ReturnStack) - 1; i >= 0; i-- {
			if _, isPrompt := m.ReturnStack[i].(ast.CntPrompt); isPrompt {
				slicePromptIdx = i
				break
			}
		}

		var reifiedCont ast.ValReifiedCont
		if slicePromptIdx == -1 {
			// No enclosing prompt; captured continuation is Halt
			reifiedCont = ast.ValReifiedCont{Cont: ast.CntHalt{}}
			m.ReturnStack = []ast.Consumer{ast.CntHalt{}}
		} else {
			// Captured slice is what was between prompt and shift
			var capturedFrames []ast.Consumer
			if topRIdx > slicePromptIdx+1 {
				for i := slicePromptIdx + 1; i < topRIdx; i++ {
					capturedFrames = append(capturedFrames, m.ReturnStack[i])
				}
			}
			reifiedCont = ast.ValReifiedCont{
				Frames: capturedFrames,
				Cont:   ast.CntHalt{},
			}
			// Retain prompt frame on the stack
			m.ReturnStack = m.ReturnStack[:slicePromptIdx+1]
		}

		m.Env = m.Env.Extend(pShift.KVar, reifiedCont)
		m.PushReturn(pShift.Body.Cons)
		m.DataStack[topDIdx] = pShift.Body.Prod
		status = StatusStep
		err = nil
		return status, err
	}

	// 5. Continuation Marks
	if pMark, ok := cons.(ast.CntMark); ok {
		if pMark.Body != nil {
			// Install continuation mark frame and push body cut
			m.ReturnStack[topRIdx] = ast.CntMark{Key: pMark.Key, Value: pMark.Value, Next: pMark.Next}
			m.PushReturn(pMark.Body.Cons)
			m.DataStack[topDIdx] = pMark.Body.Prod
			status = StatusStep
			err = nil
			return status, err
		}
		// Value passes through mark
		m.ReturnStack[topRIdx] = pMark.Next
		status = StatusStep
		err = nil
		return status, err
	}

	// 5b. Continuation Bind: binds value producer in environment and continues
	if pBind, ok := cons.(ast.CntBind); ok {
		storedProd := prod
		if lam, isLam := prod.(ast.ValLambda); isLam && lam.Env == nil {
			lam.Env = m.Env
			storedProd = lam
		}
		m.Env.Define(pBind.Name, storedProd)
		if lam, isLam := storedProd.(ast.ValLambda); isLam {
			lam.Env = m.Env
		}
		m.ReturnStack[topRIdx] = pBind.Next
		status = StatusStep
		err = nil
		return status, err
	}


	// 6. Pair Elimination: Fst / Snd
	if pair, ok := prod.(ast.ValPair); ok {
		switch c := cons.(type) {
		case ast.CntFst:
			m.DataStack[topDIdx] = pair.Left
			m.ReturnStack[topRIdx] = c.Next
			status = StatusStep
			err = nil
			return status, err
		case ast.CntSnd:
			m.DataStack[topDIdx] = pair.Right
			m.ReturnStack[topRIdx] = c.Next
			status = StatusStep
			err = nil
			return status, err
		}
	}

	// 7. Sum Elimination: Case
	if inl, ok := prod.(ast.ValInl); ok {
		if cCase, isCase := cons.(ast.CntCase); isCase {
			m.DataStack[topDIdx] = inl.Val
			m.ReturnStack[topRIdx] = cCase.LeftBranch
			status = StatusStep
			err = nil
			return status, err
		}
	}
	if inr, ok := prod.(ast.ValInr); ok {
		if cCase, isCase := cons.(ast.CntCase); isCase {
			m.DataStack[topDIdx] = inr.Val
			m.ReturnStack[topRIdx] = cCase.RightBranch
			status = StatusStep
			err = nil
			return status, err
		}
	}

	// 8. Thunk Elimination: Force
	if thunk, ok := prod.(ast.ValThunk); ok {
		if cForce, isForce := cons.(ast.CntForce); isForce {
			m.DataStack[topDIdx] = thunk.Body.Prod
			m.ReturnStack[topRIdx] = thunk.Body.Cons
			m.PushReturn(cForce.Next)
			status = StatusStep
			err = nil
			return status, err
		}
	}

	// 9. Function Application (ValLambda vs CntApp)
	if lam, ok := prod.(ast.ValLambda); ok {
		if app, isApp := cons.(ast.CntApp); isApp {
			baseEnv := m.Env
			if lam.Env != nil {
				if ce, okEnv := lam.Env.(*Environment); okEnv {
					baseEnv = ce
				}
			}
			callEnv := baseEnv.Extend(lam.Param, m.NormalizeVal(app.Arg))
			if lam.ContParam != "" {
				callEnv = callEnv.ExtendCnt(lam.ContParam, m.ResolveCnt(app.Next))
			}
			m.Env = callEnv
			m.DataStack[topDIdx] = CloseProducer(lam.Body.Prod, callEnv)
			m.ReturnStack[topRIdx] = CloseConsumer(lam.Body.Cons, callEnv)
			status = StatusStep
			err = nil
			return status, err
		}
	}

	// 9b. Primitive Operation Application (ValPrimOp vs CntApp)
	if prim, ok := prod.(ast.ValPrimOp); ok {
		if app, isApp := cons.(ast.CntApp); isApp {
			normArg := m.NormalizeVal(app.Arg)
			fn, okFn := prim.Fn.(func(arg ast.Producer) (res ast.Producer, err error))
			if !okFn {
				status = StatusHalt
				err = fmt.Errorf("primitive operation %s has invalid function pointer", prim.Name)
				return status, err
			}
			resVal, primErr := fn(normArg)
			if primErr != nil {
				status = StatusHalt
				err = fmt.Errorf("primitive operation %s error: %w", prim.Name, primErr)
				return status, err
			}
			m.DataStack[topDIdx] = resVal
			m.ReturnStack[topRIdx] = app.Next
			status = StatusStep
			err = nil
			return status, err
		}
	}

	// 10. Reified Continuation Application (ValReifiedCont vs CntApp)
	if reified, ok := prod.(ast.ValReifiedCont); ok {
		if app, isApp := cons.(ast.CntApp); isApp {
			m.DataStack[topDIdx] = app.Arg
			m.ReturnStack[topRIdx] = app.Next
			if len(reified.Frames) > 0 {
				for i := 0; i < len(reified.Frames); i++ {
					m.PushReturn(reified.Frames[i])
				}
			} else if reified.Cont != nil {
				if _, isHalt := reified.Cont.(ast.CntHalt); !isHalt {
					m.PushReturn(reified.Cont)
				}
			}
			status = StatusStep
			err = nil
			return status, err
		}
	}

	// 11. Continuation-Transformer Application (with-continuation / <-:)
	// < a | (with-continuation fn cont) > => < fn | (app a cont) >
	if withCont, ok := cons.(ast.CntWithCont); ok {
		m.DataStack[topDIdx] = withCont.Fn
		m.ReturnStack[topRIdx] = ast.CntApp{
			Arg:  m.NormalizeVal(prod),
			Next: m.ResolveCnt(withCont.Next),
		}
		status = StatusStep
		err = nil
		return status, err
	}

	status = StatusHalt
	err = fmt.Errorf("stuck cut: no reduction for < %s | %s >", prod.String(), cons.String())
	return status, err
}

// Run executes the machine until it halts or hits maxSteps.
//@ Requires maxSteps >= 0
//@ Ensures err = nil -> finalVal <> nil
func (m *DualStackMachine) Run(maxSteps int) (finalVal ast.Producer, err error) {
	steps := 0
	for {
		if maxSteps > 0 && steps >= maxSteps {
			finalVal = nil
			err = fmt.Errorf("execution exceeded maximum steps: %d", maxSteps)
			return finalVal, err
		}

		topR := m.ReturnStack[len(m.ReturnStack)-1]
		if _, isHalt := topR.(ast.CntHalt); isHalt {
			topD := m.DataStack[len(m.DataStack)-1]
			// If topD is a variable, do one final reduction or normalization
			finalVal = m.NormalizeVal(topD)
			err = nil
			return finalVal, err
		}

		status, stepErr := m.Step()
		if stepErr != nil {
			finalVal = nil
			err = stepErr
			return finalVal, err
		}
		if status == StatusHalt {
			topD := m.DataStack[len(m.DataStack)-1]
			finalVal = m.NormalizeVal(topD)
			err = nil
			return finalVal, err
		}
		steps++
	}
}


==> anc/polarized-scheme-evaluator/machine/machine_test.go <==
package machine

import (
	"newscheme/ast"
	"newscheme/types"
	"testing"
)

func TestPairElimination(t *testing.T) {
	pair := ast.ValPair{
		Left:  ast.ValInt{Val: 100},
		Right: ast.ValInt{Val: 200},
	}
	cut := ast.CutTerm{
		Prod: pair,
		Cons: ast.CntFst{Next: ast.CntHalt{}},
	}
	m := NewDualStackMachine(cut, nil)
	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	intVal, ok := res.(ast.ValInt)
	if !ok || intVal.Val != 100 {
		t.Errorf("expected 100, got %v", res)
	}

	cutSnd := ast.CutTerm{
		Prod: pair,
		Cons: ast.CntSnd{Next: ast.CntHalt{}},
	}
	mSnd := NewDualStackMachine(cutSnd, nil)
	resSnd, errSnd := mSnd.Run(100)
	if errSnd != nil {
		t.Fatalf("unexpected error: %v", errSnd)
	}
	intValSnd, okSnd := resSnd.(ast.ValInt)
	if !okSnd || intValSnd.Val != 200 {
		t.Errorf("expected 200, got %v", resSnd)
	}
}

func TestSumElimination(t *testing.T) {
	inlVal := ast.ValInl{Val: ast.ValInt{Val: 42}}
	cut := ast.CutTerm{
		Prod: inlVal,
		Cons: ast.CntCase{
			LeftBranch:  ast.CntHalt{},
			RightBranch: ast.CntFst{Next: ast.CntHalt{}},
		},
	}
	m := NewDualStackMachine(cut, nil)
	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 42 {
		t.Errorf("expected 42, got %v", res)
	}
}

func TestFunctionApplication(t *testing.T) {
	// (lambda ([x : int] ~k) < x | ~k >) applied to 77 with continuation _HALT_
	lam := ast.ValLambda{
		Param:     "x",
		ParamType: types.IntType{},
		ContParam: "k",
		Body: ast.CutTerm{
			Prod: ast.ValVar{Name: "x"},
			Cons: ast.CntVar{Name: "k"},
		},
	}
	cut := ast.CutTerm{
		Prod: lam,
		Cons: ast.CntApp{
			Arg:  ast.ValInt{Val: 77},
			Next: ast.CntHalt{},
		},
	}
	m := NewDualStackMachine(cut, nil)
	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 77 {
		t.Errorf("expected 77, got %v", res)
	}
}

func TestDelimitedControlShift(t *testing.T) {
	// Inside prompt, shift captures k.
	// Body of shift applies reified continuation k to 50:
	// < k | (app 50 _HALT_) > -> delivers 50 to k
	shiftBody := ast.CutTerm{
		Prod: ast.ValVar{Name: "k"},
		Cons: ast.CntApp{
			Arg:  ast.ValInt{Val: 50},
			Next: ast.CntHalt{},
		},
	}

	shiftCut := ast.CutTerm{
		Prod: ast.ValInt{Val: 0},
		Cons: ast.CntShift{
			KVar: "k",
			Body: shiftBody,
		},
	}

	m := NewDualStackMachine(shiftCut, nil)
	// Return stack: CntPrompt at bottom, CntShift on top
	m.ReturnStack = []ast.Consumer{
		ast.CntPrompt{Next: ast.CntHalt{}},
		ast.CntShift{KVar: "k", Body: shiftBody},
	}

	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 50 {
		t.Errorf("expected 50, got %v", res)
	}
}

func TestContinuationMarks(t *testing.T) {
	cut := ast.CutTerm{
		Prod: ast.ValInt{Val: 999},
		Cons: ast.CntMark{
			Key:   "origin",
			Value: ast.ValInt{Val: 123},
			Next:  ast.CntHalt{},
		},
	}
	m := NewDualStackMachine(cut, nil)

	// Check FindMark
	markVal, found := m.FindMark("origin")
	if !found {
		t.Errorf("expected mark 'origin' to be found on return stack")
	}
	if v, ok := markVal.(ast.ValInt); !ok || v.Val != 123 {
		t.Errorf("expected mark value 123, got %v", markVal)
	}

	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 999 {
		t.Errorf("expected 999, got %v", res)
	}
}

func TestDelimitedResetBlock(t *testing.T) {
	// (prompt < 42 | _HALT_ > _HALT_)
	body := ast.CutTerm{
		Prod: ast.ValInt{Val: 42},
		Cons: ast.CntHalt{},
	}
	cut := ast.CutTerm{
		Prod: ast.ValUnit{},
		Cons: ast.CntPrompt{
			Body: &body,
			Next: ast.CntHalt{},
		},
	}
	m := NewDualStackMachine(cut, nil)
	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 42 {
		t.Errorf("expected 42, got %v", res)
	}
}

func TestDelimitedShiftCaptureFrames(t *testing.T) {
	// Inside prompt, ReturnStack has CntFst above CntPrompt:
	// Stack: [CntPrompt{Next: _HALT_}, CntFst{Next: _HALT_}, CntShift{KVar: "k", Body: shiftBody}]
	// Shift captures k = [CntFst{Next: _HALT_}].
	// Body of shift invokes k with (pair 88 99).
	// k passes (pair 88 99) through CntFst, extracting 88!
	shiftBody := ast.CutTerm{
		Prod: ast.ValVar{Name: "k"},
		Cons: ast.CntApp{
			Arg: ast.ValPair{
				Left:  ast.ValInt{Val: 88},
				Right: ast.ValInt{Val: 99},
			},
			Next: ast.CntHalt{},
		},
	}

	shiftCut := ast.CutTerm{
		Prod: ast.ValUnit{},
		Cons: ast.CntShift{
			KVar: "k",
			Body: shiftBody,
		},
	}

	m := NewDualStackMachine(shiftCut, nil)
	m.ReturnStack = []ast.Consumer{
		ast.CntPrompt{Next: ast.CntHalt{}},
		ast.CntFst{Next: ast.CntHalt{}},
		ast.CntShift{KVar: "k", Body: shiftBody},
	}

	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 88 {
		t.Errorf("expected 88, got %v", res)
	}
}

func TestWithContinuationReduction(t *testing.T) {
	lam := ast.ValLambda{
		Param:     "x",
		ParamType: types.IntType{},
		ContParam: "k",
		Body: ast.CutTerm{
			Prod: ast.ValVar{Name: "x"},
			Cons: ast.CntVar{Name: "k"},
		},
	}

	cut := ast.CutTerm{
		Prod: ast.ValInt{Val: 123},
		Cons: ast.CntWithCont{
			Fn:   lam,
			Next: ast.CntHalt{},
		},
	}

	m := NewDualStackMachine(cut, nil)
	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 123 {
		t.Errorf("expected 123, got %v", res)
	}
}

func TestValPrimOp(t *testing.T) {
	addOp := ast.ValPrimOp{
		Name: "+",
		Type: types.ThunkType{
			Comp: types.FunType{
				Arg:     types.PairType{Left: types.IntType{}, Right: types.IntType{}},
				RetComp: types.ContType{Val: types.IntType{}},
			},
		},
		Fn: func(arg ast.Producer) (res ast.Producer, err error) {
			pair := arg.(ast.ValPair)
			l := pair.Left.(ast.ValInt)
			r := pair.Right.(ast.ValInt)
			res = ast.ValInt{Val: l.Val + r.Val}
			err = nil
			return res, err
		},
	}

	cut := ast.CutTerm{
		Prod: addOp,
		Cons: ast.CntApp{
			Arg: ast.ValPair{
				Left:  ast.ValInt{Val: 15},
				Right: ast.ValInt{Val: 27},
			},
			Next: ast.CntHalt{},
		},
	}

	m := NewDualStackMachine(cut, nil)
	res, err := m.Run(100)
	if err != nil {
		t.Fatalf("unexpected error: %v", err)
	}
	if v, ok := res.(ast.ValInt); !ok || v.Val != 42 {
		t.Errorf("expected 42, got %v", res)
	}
}

func TestLexicalClosureStaticLink(t *testing.T) {
	// Outer function: (lambda (x) (lambda (y) < (pair x y) | (fst ~ret) >))
	innerLam := ast.ValLambda{
		Param:     "y",
		ParamType: types.IntType{},
		ContParam: "ret",
		Body: ast.CutTerm{
			Prod: ast.ValPair{
				Left:  ast.ValVar{Name: "x"},
				Right: ast.ValVar{Name: "y"},
			},
			Cons: ast.CntFst{Next: ast.CntVar{Name: "ret"}},
		},
	}

	outerLam := ast.ValLambda{
		Param:     "x",
		ParamType: types.IntType{},
		ContParam: "ret",
		Body: ast.CutTerm{
			Prod: innerLam,
			Cons: ast.CntVar{Name: "ret"},
		},
	}

	// 1. Evaluate outerLam applied to 99, binding result to 'f'
	cut1 := ast.CutTerm{
		Prod: outerLam,
		Cons: ast.CntApp{
			Arg:  ast.ValInt{Val: 99},
			Next: ast.CntBind{Name: "f", Next: ast.CntHalt{}},
		},
	}
	m := NewDualStackMachine(cut1, nil)
	_, err1 := m.Run(100)
	if err1 != nil {
		t.Fatalf("unexpected error in step 1: %v", err1)
	}

	// 2. In the resulting environment, apply 'f' to 200, but in an environment where 'x' is shadowed to 0
	shadowEnv := m.Env.Extend("x", ast.ValInt{Val: 0})
	fVal, found := m.Env.Lookup("f")
	if !found {
		t.Fatalf("f not found in environment")
	}

	cut2 := ast.CutTerm{
		Prod: fVal,
		Cons: ast.CntApp{
			Arg:  ast.ValInt{Val: 200},
			Next: ast.CntHalt{},
		},
	}
	m2 := NewDualStackMachine(cut2, shadowEnv)
	res2, err2 := m2.Run(100)
	if err2 != nil {
		t.Fatalf("unexpected error in step 2: %v", err2)
	}
	// Because f closed over x=99 via its lexical static link,
	// (fst (pair x y)) must yield 99, NOT the shadowed 0!
	if v, ok := res2.(ast.ValInt); !ok || v.Val != 99 {
		t.Errorf("lexical static link failed: expected 99, got %v", res2)
	}
}



==> anc/polarized-scheme-evaluator/macro/macro.go <==
package macro

import (
	"errors"
	"fmt"
	"newscheme/parser"
)

// Transformer transforms a syntax SExpr during Phase 1 macro expansion.
type Transformer interface {
	Expand(env *MacroEnv, expr parser.SExpr) (expanded parser.SExpr, err error)
}

// TransformerFunc allows a regular Go function to act as a Transformer.
type TransformerFunc func(env *MacroEnv, expr parser.SExpr) (expanded parser.SExpr, err error)

func (f TransformerFunc) Expand(env *MacroEnv, expr parser.SExpr) (expanded parser.SExpr, err error) {
	return f(env, expr)
}

// MacroEnv holds Phase 1 macro bindings.
type MacroEnv struct {
	transformers map[string]Transformer
	parent       *MacroEnv
}

// NewMacroEnv creates an empty macro environment.
//@ Ensures env <> nil
func NewMacroEnv(parent *MacroEnv) (env *MacroEnv) {
	env = &MacroEnv{
		transformers: make(map[string]Transformer),
		parent:       parent,
	}
	return env
}

// Lookup finds a macro transformer by name.
func (m *MacroEnv) Lookup(name string) (t Transformer, ok bool) {
	if m == nil {
		t = nil
		ok = false
		return t, ok
	}
	if tr, exists := m.transformers[name]; exists {
		t = tr
		ok = true
		return t, ok
	}
	return m.parent.Lookup(name)
}

// Define binds a transformer name in the local macro environment.
func (m *MacroEnv) Define(name string, t Transformer) {
	m.transformers[name] = t
}

// Expand performs one step of macro expansion if expr is a macro invocation.
//@ Requires expr <> nil
//@ Ensures err = nil -> expanded <> nil
func (m *MacroEnv) Expand(expr parser.SExpr) (expanded parser.SExpr, err error) {
	if expr == nil {
		expanded = nil
		err = errors.New("cannot expand nil expression")
		return expanded, err
	}

	l, ok := expr.(parser.List)
	if !ok || len(l.Elements) == 0 {
		expanded = expr
		err = nil
		return expanded, err
	}

	headAtom, okHead := l.Elements[0].(parser.Atom)
	if !okHead {
		expanded = expr
		err = nil
		return expanded, err
	}

	tr, found := m.Lookup(headAtom.Value)
	if !found {
		expanded = expr
		err = nil
		return expanded, err
	}

	// Invoke macro transformer
	res, expErr := tr.Expand(m, expr)
	if expErr != nil {
		expanded = nil
		err = fmt.Errorf("macro expansion error in (%s ...): %w", headAtom.Value, expErr)
		return expanded, err
	}
	expanded = res
	err = nil
	return expanded, err
}

// ExpandAll recursively expands macros throughout the entire S-expression tree until a fixed point.
//@ Requires expr <> nil
//@ Ensures err = nil -> expanded <> nil
func (m *MacroEnv) ExpandAll(expr parser.SExpr) (expanded parser.SExpr, err error) {
	curr := expr
	// Expand top-level until not a macro
	for {
		next, expErr := m.Expand(curr)
		if expErr != nil {
			expanded = nil
			err = expErr
			return expanded, err
		}
		if next.String() == curr.String() {
			break
		}
		curr = next
	}

	// Recursively expand sub-elements if it's a list
	if l, ok := curr.(parser.List); ok {
		var newElems []parser.SExpr
		for _, el := range l.Elements {
			sub, subErr := m.ExpandAll(el)
			if subErr != nil {
				expanded = nil
				err = subErr
				return expanded, err
			}
			newElems = append(newElems, sub)
		}
		expanded = parser.List{Elements: newElems}
		err = nil
		return expanded, err
	}

	expanded = curr
	err = nil
	return expanded, err
}

// -----------------------------------------------------------------------------
// Pattern-Based Transformers (syntax-rules)
// -----------------------------------------------------------------------------

// Rule represents a single (pattern template) pair in syntax-rules.
type Rule struct {
	Pattern  parser.SExpr
	Template parser.SExpr
}

// SyntaxRulesTransformer implements rule-based pattern matching and template substitution.
type SyntaxRulesTransformer struct {
	Literals map[string]bool
	Rules    []Rule
}

func (s *SyntaxRulesTransformer) Expand(env *MacroEnv, expr parser.SExpr) (expanded parser.SExpr, err error) {
	for _, rule := range s.Rules {
		bindings := make(map[string]parser.SExpr)
		if matchPattern(rule.Pattern, expr, s.Literals, bindings) {
			sub, subErr := substituteTemplate(rule.Template, bindings)
			if subErr != nil {
				expanded = nil
				err = subErr
				return expanded, err
			}
			expanded = sub
			err = nil
			return expanded, err
		}
	}
	expanded = nil
	err = fmt.Errorf("no matching syntax-rule for: %s", expr.String())
	return expanded, err
}

func matchPattern(pat parser.SExpr, input parser.SExpr, literals map[string]bool, bindings map[string]parser.SExpr) (matches bool) {
	switch p := pat.(type) {
	case parser.Atom:
		if p.Value == "_" {
			matches = true
			return matches
		}
		if literals != nil && literals[p.Value] {
			if inAtom, ok := input.(parser.Atom); ok && inAtom.Value == p.Value {
				matches = true
				return matches
			}
			matches = false
			return matches
		}
		// Pattern variable: bind it
		bindings[p.Value] = input
		matches = true
		return matches

	case parser.List:
		inList, ok := input.(parser.List)
		if !ok || len(inList.Elements) != len(p.Elements) {
			matches = false
			return matches
		}
		for i := 0; i < len(p.Elements); i++ {
			if !matchPattern(p.Elements[i], inList.Elements[i], literals, bindings) {
				matches = false
				return matches
			}
		}
		matches = true
		return matches

	default:
		matches = false
		return matches
	}
}

func substituteTemplate(tmpl parser.SExpr, bindings map[string]parser.SExpr) (res parser.SExpr, err error) {
	switch t := tmpl.(type) {
	case parser.Atom:
		if bound, found := bindings[t.Value]; found {
			res = bound
			err = nil
			return res, err
		}
		res = t
		err = nil
		return res, err

	case parser.List:
		var elems []parser.SExpr
		for _, el := range t.Elements {
			sub, subErr := substituteTemplate(el, bindings)
			if subErr != nil {
				res = nil
				err = subErr
				return res, err
			}
			elems = append(elems, sub)
		}
		res = parser.List{Elements: elems}
		err = nil
		return res, err

	default:
		res = tmpl
		err = nil
		return res, err
	}
}

// ParseSyntaxRules parses a (syntax-rules (literals...) ((pat) tmpl) ...) SExpr into a Transformer.
func ParseSyntaxRules(expr parser.SExpr) (transformer *SyntaxRulesTransformer, err error) {
	l, ok := expr.(parser.List)
	if !ok || len(l.Elements) < 3 {
		transformer = nil
		err = errors.New("syntax-rules must be: (syntax-rules (literals...) ((pat) tmpl) ...)")
		return transformer, err
	}

	headAtom, okHead := l.Elements[0].(parser.Atom)
	if !okHead || headAtom.Value != "syntax-rules" {
		transformer = nil
		err = errors.New("expected 'syntax-rules' identifier")
		return transformer, err
	}

	litList, okLit := l.Elements[1].(parser.List)
	if !okLit {
		transformer = nil
		err = errors.New("syntax-rules literals must be a list: (literals...)")
		return transformer, err
	}
	literals := make(map[string]bool)
	for _, lit := range litList.Elements {
		if a, okA := lit.(parser.Atom); okA {
			literals[a.Value] = true
		}
	}

	var rules []Rule
	for i := 2; i < len(l.Elements); i++ {
		ruleElem, okRule := l.Elements[i].(parser.List)
		if !okRule || len(ruleElem.Elements) != 2 {
			transformer = nil
			err = fmt.Errorf("each syntax-rule must be ((pattern) template), got: %s", l.Elements[i].String())
			return transformer, err
		}
		rules = append(rules, Rule{
			Pattern:  ruleElem.Elements[0],
			Template: ruleElem.Elements[1],
		})
	}

	transformer = &SyntaxRulesTransformer{
		Literals: literals,
		Rules:    rules,
	}
	err = nil
	return transformer, err
}

// -----------------------------------------------------------------------------
// Built-in Standard Prelude Macros
// -----------------------------------------------------------------------------

// NewDefaultMacroEnv creates a MacroEnv populated with standard prelude macros:
// define, define-continuation, let.
func NewDefaultMacroEnv() (env *MacroEnv) {
	env = NewMacroEnv(nil)

	// Macro 1: define (Value-Transformer Viewpoint)
	// (define [name : Type] prod)
	//   => < prod | (bind name _HALT_) >
	// Macro 1: define (Value-Transformer & Binding Viewpoint with Latent Inference)
	// (define [name : Type] prod) -> < prod | (bind name _HALT_) >
	// (define name prod)          -> < prod | (bind name _HALT_) >  (Latent inference!)
	// (define (f [x : In]) : Out body) -> < (lambda ([x : In] ~ret) body) | (bind f _HALT_) >
	// (define (f [x : In]) body)       -> < (lambda ([x : In] ~ret) body) | (bind f _HALT_) >
	// (define (f x) body)              -> < (lambda (x ~ret) body) | (bind f _HALT_) > (Latent inference!)
	env.Define("define", TransformerFunc(func(m *MacroEnv, expr parser.SExpr) (res parser.SExpr, err error) {
		l, ok := expr.(parser.List)
		if !ok || len(l.Elements) < 3 {
			res = nil
			err = errors.New("invalid define form")
			return res, err
		}

		// Case A1: (define [name : Type] prod)
		if declList, okDecl := l.Elements[1].(parser.List); okDecl && len(declList.Elements) == 3 {
			nameAtom, okName := declList.Elements[0].(parser.Atom)
			colonAtom, okColon := declList.Elements[1].(parser.Atom)
			if okName && okColon && colonAtom.Value == ":" {
				prod := l.Elements[2]
				if cutL, isCut := prod.(parser.List); isCut && len(cutL.Elements) == 3 {
					if h, okH := cutL.Elements[0].(parser.Atom); okH && h.Value == "cut" {
						res = attachBindingToCut(cutL, nameAtom)
						err = nil
						return res, err
					}
				}
				bindConsumer := parser.List{
					Elements: []parser.SExpr{
						parser.Atom{Value: "bind"},
						nameAtom,
						parser.Atom{Value: "_HALT_"},
					},
				}
				res = parser.List{
					Elements: []parser.SExpr{
						parser.Atom{Value: "cut"},
						prod,
						bindConsumer,
					},
				}
				err = nil
				return res, err
			}
		}

		// Case A2: (define name prod) - Latent unannotated variable definition
		if nameAtom, okName := l.Elements[1].(parser.Atom); okName && len(l.Elements) == 3 {
			prod := l.Elements[2]
			if cutL, isCut := prod.(parser.List); isCut && len(cutL.Elements) == 3 {
				if h, okH := cutL.Elements[0].(parser.Atom); okH && h.Value == "cut" {
					res = attachBindingToCut(cutL, nameAtom)
					err = nil
					return res, err
				}
			}
			bindConsumer := parser.List{
				Elements: []parser.SExpr{
					parser.Atom{Value: "bind"},
					nameAtom,
					parser.Atom{Value: "_HALT_"},
				},
			}
			res = parser.List{
				Elements: []parser.SExpr{
					parser.Atom{Value: "cut"},
					prod,
					bindConsumer,
				},
			}
			err = nil
			return res, err
		}

		// Case B1: (define (f [x : In]) : Out body-cut)
		if len(l.Elements) == 5 {
			fnSig, okSig := l.Elements[1].(parser.List)
			colonAtom, okColon := l.Elements[2].(parser.Atom)
			if okSig && okColon && colonAtom.Value == ":" && len(fnSig.Elements) >= 2 {
				fnNameAtom, okName := fnSig.Elements[0].(parser.Atom)
				paramDecl := fnSig.Elements[1]
				retTypeExpr := l.Elements[3]
				bodyCut := ensureCutForm(l.Elements[4])
				if okName {
					contParamAtom := parser.Atom{Value: "~ret"}
					if len(fnSig.Elements) >= 3 {
						if cA, okCA := fnSig.Elements[2].(parser.Atom); okCA && cA.Value != ":" {
							contParamAtom = cA
						}
					}
					lambdaProd := parser.List{
						Elements: []parser.SExpr{
							parser.Atom{Value: "lambda"},
							parser.List{
								Elements: []parser.SExpr{
									paramDecl,
									contParamAtom,
								},
							},
							parser.Atom{Value: ":"},
							retTypeExpr,
							bodyCut,
						},
					}
					bindConsumer := parser.List{
						Elements: []parser.SExpr{
							parser.Atom{Value: "bind"},
							fnNameAtom,
							parser.Atom{Value: "_HALT_"},
						},
					}
					res = parser.List{
						Elements: []parser.SExpr{
							parser.Atom{Value: "cut"},
							lambdaProd,
							bindConsumer,
						},
					}
					err = nil
					return res, err
				}
			}
		}

		// Case B2: (define (f param) body) or (define (f [x : In]) body) or (define (f [x : In] : Out) body)
		if len(l.Elements) == 3 {
			if fnSig, okSig := l.Elements[1].(parser.List); okSig && len(fnSig.Elements) >= 2 {
				fnNameAtom, okName := fnSig.Elements[0].(parser.Atom)
				paramDecl := fnSig.Elements[1]
				bodyCut := ensureCutForm(l.Elements[2])
				if okName {
					contParamAtom := parser.Atom{Value: "~ret"}
					if len(fnSig.Elements) >= 3 {
						if cA, okCA := fnSig.Elements[2].(parser.Atom); okCA && cA.Value != ":" {
							contParamAtom = cA
						}
					}
					var lambdaElems []parser.SExpr
					lambdaElems = append(lambdaElems, parser.Atom{Value: "lambda"})
					lambdaElems = append(lambdaElems, parser.List{
						Elements: []parser.SExpr{
							paramDecl,
							contParamAtom,
						},
					})
					if len(fnSig.Elements) == 4 {
						if col, okCol := fnSig.Elements[2].(parser.Atom); okCol && col.Value == ":" {
							lambdaElems = append(lambdaElems, parser.Atom{Value: ":"})
							lambdaElems = append(lambdaElems, fnSig.Elements[3])
						}
					}
					lambdaElems = append(lambdaElems, bodyCut)
					lambdaProd := parser.List{Elements: lambdaElems}

					bindConsumer := parser.List{
						Elements: []parser.SExpr{
							parser.Atom{Value: "bind"},
							fnNameAtom,
							parser.Atom{Value: "_HALT_"},
						},
					}
					res = parser.List{
						Elements: []parser.SExpr{
							parser.Atom{Value: "cut"},
							lambdaProd,
							bindConsumer,
						},
					}
					err = nil
					return res, err
				}
			}
		}

		res = nil
		err = fmt.Errorf("unrecognized define syntax: %s", expr.String())
		return res, err
	}))

	// Macro 2: define-continuation (Continuation-Transformer Viewpoint)
	// (define-continuation (f* [k : (~ Out)]) : (~ In) body-cnt)
	//   => < (thunk < (lambda ([k : (~ Out)]) body-cnt) | _HALT_ >) | (bind f* _HALT_) >
	env.Define("define-continuation", TransformerFunc(func(m *MacroEnv, expr parser.SExpr) (res parser.SExpr, err error) {
		l, ok := expr.(parser.List)
		if !ok || len(l.Elements) < 5 {
			res = nil
			err = errors.New("invalid define-continuation form: expected (define-continuation (f* [k : (~ Out)]) : (~ In) body-cut)")
			return res, err
		}

		fnSig, okSig := l.Elements[1].(parser.List)
		colonAtom, okColon := l.Elements[2].(parser.Atom)
		if !okSig || !okColon || colonAtom.Value != ":" || len(fnSig.Elements) < 2 {
			res = nil
			err = errors.New("invalid signature in define-continuation")
			return res, err
		}

		fnNameAtom, okName := fnSig.Elements[0].(parser.Atom)
		paramDecl := fnSig.Elements[1]
		bodyCut := l.Elements[4]

		if !okName {
			res = nil
			err = errors.New("continuation name must be an identifier")
			return res, err
		}

		lambdaProd := parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "lambda"},
				parser.List{Elements: []parser.SExpr{paramDecl}},
				bodyCut,
			},
		}

		bindConsumer := parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "bind"},
				fnNameAtom,
				parser.Atom{Value: "_HALT_"},
			},
		}

		res = parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "cut"},
				lambdaProd,
				bindConsumer,
			},
		}
		err = nil
		return res, err
	}))

	// Macro 3: let (Local Binding with Latent Inference & Multiple Bindings)
	// (let ((x val)) body)
	// (let (([x : T] val)) body)
	// (let ((x val) (y val2)) body)
	env.Define("let", TransformerFunc(func(m *MacroEnv, expr parser.SExpr) (res parser.SExpr, err error) {
		l, ok := expr.(parser.List)
		if !ok || len(l.Elements) != 3 {
			res = nil
			err = errors.New("let syntax: (let ((var val) ...) body)")
			return res, err
		}

		bindingsList, okB := l.Elements[1].(parser.List)
		if !okB {
			res = nil
			err = errors.New("let bindings must be a list: ((var val) ...)")
			return res, err
		}

		bodyCut := ensureCutForm(l.Elements[2])
		if len(bindingsList.Elements) == 0 {
			res = bodyCut
			err = nil
			return res, err
		}

		// Multiple bindings: desugar (let ((b0 v0) (b1 v1) ...) body) to (let ((b0 v0)) (let ((b1 v1) ...) body))
		if len(bindingsList.Elements) > 1 {
			firstBinding := bindingsList.Elements[0]
			restBindings := bindingsList.Elements[1:]
			innerLet := parser.List{
				Elements: []parser.SExpr{
					parser.Atom{Value: "let"},
					parser.List{Elements: restBindings},
					bodyCut,
				},
			}
			res = parser.List{
				Elements: []parser.SExpr{
					parser.Atom{Value: "let"},
					parser.List{Elements: []parser.SExpr{firstBinding}},
					innerLet,
				},
			}
			err = nil
			return res, err
		}

		firstBinding, okFB := bindingsList.Elements[0].(parser.List)
		if !okFB || len(firstBinding.Elements) != 2 {
			res = nil
			err = errors.New("binding must be (var val) or ([var : type] val)")
			return res, err
		}

		varDecl := firstBinding.Elements[0]
		valProd := firstBinding.Elements[1]

		lam := parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "lambda"},
				parser.List{
					Elements: []parser.SExpr{
						varDecl,
						parser.Atom{Value: "~let-ret"},
					},
				},
				bodyCut,
			},
		}

		appCons := parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "app"},
				valProd,
				parser.Atom{Value: "_HALT_"},
			},
		}

		res = parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "cut"},
				lam,
				appCons,
			},
		}
		err = nil
		return res, err
	}))

	// Macro 4: reset (Delimited Prompt Boundary)
	// (reset body)
	//   => < () | (prompt [body-cut] _HALT_) >
	env.Define("reset", TransformerFunc(func(m *MacroEnv, expr parser.SExpr) (res parser.SExpr, err error) {
		l, ok := expr.(parser.List)
		if !ok || len(l.Elements) != 2 {
			res = nil
			err = errors.New("reset syntax: (reset body)")
			return res, err
		}

		bodyCut := ensureCutForm(l.Elements[1])
		res = parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "cut"},
				parser.Atom{Value: "()"},
				parser.List{
					Elements: []parser.SExpr{
						parser.Atom{Value: "prompt"},
						bodyCut,
						parser.Atom{Value: "_HALT_"},
					},
				},
			},
		}
		err = nil
		return res, err
	}))

	// Macro 5: with-continuation-mark (Continuation Marks Frame)
	// (with-continuation-mark key val body)
	//   => < () | (mark key val [body-cut] _HALT_) >
	env.Define("with-continuation-mark", TransformerFunc(func(m *MacroEnv, expr parser.SExpr) (res parser.SExpr, err error) {
		l, ok := expr.(parser.List)
		if !ok || len(l.Elements) != 4 {
			res = nil
			err = errors.New("with-continuation-mark syntax: (with-continuation-mark key val body)")
			return res, err
		}

		key := l.Elements[1]
		val := l.Elements[2]
		bodyCut := ensureCutForm(l.Elements[3])
		res = parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "cut"},
				parser.Atom{Value: "()"},
				parser.List{
					Elements: []parser.SExpr{
						parser.Atom{Value: "mark"},
						key,
						val,
						bodyCut,
						parser.Atom{Value: "_HALT_"},
					},
				},
			},
		}
		err = nil
		return res, err
	}))

	// Macro 6: with-continuation (Continuation-Transformer Invocation)
	// (with-continuation (fn cont) val) OR (with-continuation fn cont val)
	//   => < val | (with-continuation fn cont) >
	env.Define("with-continuation", TransformerFunc(func(m *MacroEnv, expr parser.SExpr) (res parser.SExpr, err error) {
		l, ok := expr.(parser.List)
		if !ok {
			res = expr
			err = nil
			return res, err
		}

		// Case A: (with-continuation (fn cont) val)
		if len(l.Elements) == 3 {
			pairList, okPair := l.Elements[1].(parser.List)
			if okPair && len(pairList.Elements) == 2 {
				fn := pairList.Elements[0]
				cont := pairList.Elements[1]
				val := l.Elements[2]
				res = parser.List{
					Elements: []parser.SExpr{
						parser.Atom{Value: "cut"},
						val,
						parser.List{
							Elements: []parser.SExpr{
								parser.Atom{Value: "with-continuation"},
								fn,
								cont,
							},
						},
					},
				}
				err = nil
				return res, err
			}
			// If not (with-continuation (fn cont) val), it's the core consumer (with-continuation fn cont)
			res = expr
			err = nil
			return res, err
		}

		// Case B: (with-continuation fn cont val)
		if len(l.Elements) == 4 {
			fn := l.Elements[1]
			cont := l.Elements[2]
			val := l.Elements[3]
			res = parser.List{
				Elements: []parser.SExpr{
					parser.Atom{Value: "cut"},
					val,
					parser.List{
						Elements: []parser.SExpr{
							parser.Atom{Value: "with-continuation"},
							fn,
							cont,
						},
					},
				},
			}
			err = nil
			return res, err
		}

		res = expr
		err = nil
		return res, err
	}))

	return env
}

// ensureCutForm ensures an S-expression is wrapped as a polarized cut.
//@ Ensures cut <> nil
func ensureCutForm(expr parser.SExpr) (cut parser.SExpr) {
	if l, ok := expr.(parser.List); ok && len(l.Elements) > 0 {
		if h, okH := l.Elements[0].(parser.Atom); okH {
			if h.Value == "cut" || h.Value == "let" || h.Value == "reset" {
				cut = expr
				return cut
			}
		}
	}
	cut = parser.List{
		Elements: []parser.SExpr{
			parser.Atom{Value: "cut"},
			expr,
			parser.Atom{Value: "_HALT_"},
		},
	}
	return cut
}

// SplitTopLevelForms parses multiple top-level S-expressions from an input stream string.
func SplitTopLevelForms(input string) (forms []parser.SExpr, err error) {
	tokens, tokErr := parser.Tokenize(input)
	if tokErr != nil {
		forms = nil
		err = tokErr
		return forms, err
	}

	curr := tokens
	for len(curr) > 0 {
		sexpr, rest, parseErr := parseSingleSExpr(curr)
		if parseErr != nil {
			forms = nil
			err = parseErr
			return forms, err
		}
		forms = append(forms, sexpr)
		curr = rest
	}
	err = nil
	return forms, err
}

func parseSingleSExpr(tokens []string) (res parser.SExpr, remaining []string, err error) {
	if len(tokens) == 0 {
		res = nil
		remaining = nil
		err = errors.New("unexpected EOF")
		return res, remaining, err
	}

	tok := tokens[0]
	rest := tokens[1:]

	if tok == "(" || tok == "[" {
		closeTok := ")"
		if tok == "[" {
			closeTok = "]"
		}
		var elems []parser.SExpr
		curr := rest
		for {
			if len(curr) == 0 {
				res = nil
				remaining = nil
				err = fmt.Errorf("missing closing '%s'", closeTok)
				return res, remaining, err
			}
			if curr[0] == closeTok {
				res = parser.List{Elements: elems}
				remaining = curr[1:]
				err = nil
				return res, remaining, err
			}
			el, nextTokens, subErr := parseSingleSExpr(curr)
			if subErr != nil {
				res = nil
				remaining = nil
				err = subErr
				return res, remaining, err
			}
			elems = append(elems, el)
			curr = nextTokens
		}
	}

	if tok == "<" {
		var elems []parser.SExpr
		curr := rest
		for {
			if len(curr) == 0 {
				res = nil
				remaining = nil
				err = errors.New("missing closing '>' in cut syntax")
				return res, remaining, err
			}
			if curr[0] == ">" {
				var filtered []parser.SExpr
				for _, el := range elems {
					if a, ok := el.(parser.Atom); ok && a.Value == "|" {
						continue
					}
					filtered = append(filtered, el)
				}
				if len(filtered) != 2 {
					res = nil
					remaining = nil
					err = fmt.Errorf("cut < ... > expects exactly producer and consumer, got %d elements", len(filtered))
					return res, remaining, err
				}
				res = parser.List{Elements: []parser.SExpr{parser.Atom{Value: "cut"}, filtered[0], filtered[1]}}
				remaining = curr[1:]
				err = nil
				return res, remaining, err
			}
			if curr[0] == "|" {
				curr = curr[1:]
				continue
			}
			el, nextTokens, subErr := parseSingleSExpr(curr)
			if subErr != nil {
				res = nil
				remaining = nil
				err = subErr
				return res, remaining, err
			}
			elems = append(elems, el)
			curr = nextTokens
		}
	}

	if tok == ")" || tok == "]" || tok == ">" {
		res = nil
		remaining = nil
		err = fmt.Errorf("unexpected token: %s", tok)
		return res, remaining, err
	}

	res = parser.Atom{Value: tok}
	remaining = rest
	err = nil
	return res, remaining, err
}

func attachBindingToCut(cutList parser.List, nameAtom parser.Atom) (res parser.SExpr) {
	if len(cutList.Elements) == 3 {
		prod := cutList.Elements[1]
		cons := cutList.Elements[2]
		bindCons := parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "bind"},
				nameAtom,
				parser.Atom{Value: "_HALT_"},
			},
		}
		newCons := replaceHaltWith(cons, bindCons)
		res = parser.List{
			Elements: []parser.SExpr{
				parser.Atom{Value: "cut"},
				prod,
				newCons,
			},
		}
		return res
	}
	res = cutList
	return res
}

func replaceHaltWith(cons parser.SExpr, repl parser.SExpr) (res parser.SExpr) {
	if a, ok := cons.(parser.Atom); ok && a.Value == "_HALT_" {
		res = repl
		return res
	}
	if l, ok := cons.(parser.List); ok && len(l.Elements) > 0 {
		var newElems []parser.SExpr
		for i := 0; i < len(l.Elements)-1; i++ {
			newElems = append(newElems, l.Elements[i])
		}
		lastElem := replaceHaltWith(l.Elements[len(l.Elements)-1], repl)
		newElems = append(newElems, lastElem)
		res = parser.List{Elements: newElems}
		return res
	}
	res = cons
	return res
}


==> anc/polarized-scheme-evaluator/macro/macro_test.go <==
package macro

import (
	"newscheme/ast"
	"newscheme/parser"
	"testing"
)

func TestDefineVariableMacro(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(define [x : int] 100)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.Expand(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	expected := "(cut 100 (bind x _HALT_))"
	if expanded.String() != expected {
		t.Errorf("expected %q, got %q", expected, expanded.String())
	}
}

func TestDefineFunctionMacro(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(define (f [x : int]) : int < x | ~ret >)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.Expand(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	expected := "(cut (lambda ((x : int) ~ret) : int (cut x ~ret)) (bind f _HALT_))"
	if expanded.String() != expected {
		t.Errorf("expected %q, got %q", expected, expanded.String())
	}
}

func TestLetMacro(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(let (([x : int] 42)) < x | _HALT_ >)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.Expand(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	expected := "(cut (lambda ((x : int) ~let-ret) (cut x _HALT_)) (app 42 _HALT_))"
	if expanded.String() != expected {
		t.Errorf("expected %q, got %q", expected, expanded.String())
	}
}

func TestSyntaxRulesCustomMacro(t *testing.T) {
	env := NewDefaultMacroEnv()

	// Parse (syntax-rules () ((_ a b) (pair b a)))
	rulesSExpr, err := parser.ParseSExpr("(syntax-rules () ((_ a b) (pair b a)))")
	if err != nil {
		t.Fatalf("failed to parse syntax-rules: %v", err)
	}

	transformer, tErr := ParseSyntaxRules(rulesSExpr)
	if tErr != nil {
		t.Fatalf("failed to build transformer: %v", tErr)
	}

	env.Define("swap-pair", transformer)

	// Expand (swap-pair 10 #t)
	inputSExpr, _ := parser.ParseSExpr("(swap-pair 10 #t)")
	expanded, expErr := env.Expand(inputSExpr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	if expanded.String() != "(pair #t 10)" {
		t.Errorf("expected '(pair #t 10)', got '%s'", expanded.String())
	}
}

func TestResetMacro(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(reset < 42 | _HALT_ >)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.Expand(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	// Should expand to: (cut () (prompt (cut 42 _HALT_) _HALT_))
	cut, cutErr := parser.ParseCut(expanded)
	if cutErr != nil {
		t.Fatalf("parse cut error: %v", cutErr)
	}

	pPrompt, isPrompt := cut.Cons.(ast.CntPrompt)
	if !isPrompt || pPrompt.Body == nil {
		t.Fatalf("expected CntPrompt with body, got %v", cut.Cons)
	}
}

func TestWithContinuationMarkMacro(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(with-continuation-mark \"tag\" 99 < 123 | _HALT_ >)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.Expand(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	cut, cutErr := parser.ParseCut(expanded)
	if cutErr != nil {
		t.Fatalf("parse cut error: %v", cutErr)
	}

	pMark, isMark := cut.Cons.(ast.CntMark)
	if !isMark || pMark.Key != "\"tag\"" || pMark.Body == nil {
		t.Fatalf("expected CntMark with body, got %v", cut.Cons)
	}
}

func TestLetLatentInference(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(let ((x 42)) < x | _HALT_ >)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.Expand(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	cut, cutErr := parser.ParseCut(expanded)
	if cutErr != nil {
		t.Fatalf("parse cut error: %v", cutErr)
	}

	lam, isLam := cut.Prod.(ast.ValLambda)
	if !isLam || lam.Param != "x" || lam.ParamType != nil {
		t.Fatalf("expected unannotated lambda for x, got %v", cut.Prod)
	}
}

func TestLetMultipleBindings(t *testing.T) {
	env := NewDefaultMacroEnv()
	expr, err := parser.ParseSExpr("(let ((a 10) (b 20)) < (pair a b) | _HALT_ >)")
	if err != nil {
		t.Fatalf("parse error: %v", err)
	}

	expanded, expErr := env.ExpandAll(expr)
	if expErr != nil {
		t.Fatalf("expand error: %v", expErr)
	}

	cut, cutErr := parser.ParseCut(expanded)
	if cutErr != nil {
		t.Fatalf("parse cut error: %v", cutErr)
	}

	if cut.Prod == nil || cut.Cons == nil {
		t.Fatalf("expected valid cut, got %v", cut)
	}
}


==> anc/polarized-scheme-evaluator/macro/pipeline.go <==
package macro

import (
	"errors"
	"fmt"
	"newscheme/ast"
	"newscheme/checker"
	"newscheme/machine"
	"newscheme/parser"
	"newscheme/types"
)

// Pipeline manages the interleaved progression of Phase 1 macro expansion,
// Phase 0 bidirectional type checking, and Phase 0 dual-stack execution across streamed forms.
type Pipeline struct {
	MacroEnv   *MacroEnv
	TypeEnv    *checker.TypeEnv
	RuntimeEnv *machine.Environment
}

// NewPipeline initializes a fresh pipeline with standard macros and empty runtime environments.
//@ Ensures p <> nil And p.MacroEnv <> nil And p.TypeEnv <> nil And p.RuntimeEnv <> nil
func NewPipeline() (p *Pipeline) {
	p = &Pipeline{
		MacroEnv:   NewDefaultMacroEnv(),
		TypeEnv:    checker.NewTypeEnv(nil),
		RuntimeEnv: machine.NewEnvironment(nil),
	}
	p.initPrimitives()
	return p
}

// ProcessForm processes a single top-level S-expression through the interleaved phases:
// Phase 1 (Macro Expand) -> Type Check -> Phase 0 (Dual-Stack Step).
//@ Requires expr <> nil
func (p *Pipeline) ProcessForm(expr parser.SExpr) (output string, isDef bool, err error) {
	if expr == nil {
		output = ""
		isDef = false
		err = errors.New("cannot process nil expression")
		return output, isDef, err
	}

	// 1. Check for generative Phase 1 macro definition: (define-syntax name transformer)
	if l, ok := expr.(parser.List); ok && len(l.Elements) == 3 {
		if headAtom, okHead := l.Elements[0].(parser.Atom); okHead && headAtom.Value == "define-syntax" {
			nameAtom, okName := l.Elements[1].(parser.Atom)
			if !okName {
				output = ""
				isDef = true
				err = errors.New("define-syntax macro name must be an identifier")
				return output, isDef, err
			}
			transformerSpec := l.Elements[2]
			ruleTransformer, ruleErr := ParseSyntaxRules(transformerSpec)
			if ruleErr != nil {
				output = ""
				isDef = true
				err = fmt.Errorf("failed to parse syntax-rules for %s: %w", nameAtom.Value, ruleErr)
				return output, isDef, err
			}

			// Immediately update Phase 1 environment for subsequent forms in the stream
			p.MacroEnv.Define(nameAtom.Value, ruleTransformer)
			output = fmt.Sprintf("Defined macro: %s", nameAtom.Value)
			isDef = true
			err = nil
			return output, isDef, err
		}
	}

	// 2. Phase 1: Expand macros across the form
	expanded, expErr := p.MacroEnv.ExpandAll(expr)
	if expErr != nil {
		output = ""
		isDef = false
		err = fmt.Errorf("macro expansion error: %w", expErr)
		return output, isDef, err
	}

	// 3. Parse expanded form as a core polarized Cut
	cut, parseCutErr := parser.ParseCut(expanded)
	if parseCutErr != nil {
		output = ""
		isDef = false
		err = fmt.Errorf("invalid core cut after macro expansion: %w", parseCutErr)
		return output, isDef, err
	}

	// 4. Type Check the core cut
	// Recursive binding support: if cut binds a lambda with manifest types, pre-bind in p.TypeEnv
	if bindName, isBind := findBind(cut.Cons); isBind {
		if lam, isLam := cut.Prod.(ast.ValLambda); isLam && lam.ParamType != nil && lam.RetType != nil {
			fnType := types.ThunkType{
				Comp: types.FunType{
					Arg:     lam.ParamType,
					RetComp: types.ContType{Val: lam.RetType},
				},
			}
			p.TypeEnv = p.TypeEnv.ExtendVal(bindName, fnType)
		}
	}

	checkErr := checker.CheckCut(p.TypeEnv, cut)
	if checkErr != nil {
		output = ""
		isDef = false
		err = fmt.Errorf("type error: %w", checkErr)
		return output, isDef, err
	}

	// If cut binds a top-level variable, extend Phase 0 TypeEnv
	if bindName, isBind := findBind(cut.Cons); isBind {
		prodType, synErr := checker.SynthesizeProducer(p.TypeEnv, cut.Prod)
		if synErr == nil {
			boundType, infErr := checker.InferContinuationType(p.TypeEnv, cut.Cons, prodType, bindName)
			if infErr == nil && boundType != nil {
				p.TypeEnv = p.TypeEnv.ExtendVal(bindName, boundType)
			} else {
				p.TypeEnv = p.TypeEnv.ExtendVal(bindName, prodType)
			}
		}
	}

	// 5. Phase 0: Evaluate on the Dual-Stack Machine
	m := machine.NewDualStackMachine(cut, p.RuntimeEnv)
	finalVal, runErr := m.Run(1000)
	if runErr != nil {
		output = ""
		isDef = false
		err = fmt.Errorf("runtime error: %w", runErr)
		return output, isDef, err
	}

	// Update Phase 0 RuntimeEnv with any bindings made during execution
	p.RuntimeEnv = m.Env

	if bindName, isBind := findBind(cut.Cons); isBind {
		p.RuntimeEnv.Define(bindName, finalVal)
		output = fmt.Sprintf("Bound: %s = %s", bindName, finalVal.String())
		isDef = true
		err = nil
		return output, isDef, err
	}

	output = finalVal.String()
	isDef = false
	err = nil
	return output, isDef, err
}

// ProcessStream processes a multi-form stream of Scheme code sequentially.
//@ Ensures err = nil -> |outputs| >= 0
func (p *Pipeline) ProcessStream(input string) (outputs []string, err error) {
	forms, splitErr := SplitTopLevelForms(input)
	if splitErr != nil {
		outputs = nil
		err = fmt.Errorf("stream parsing error: %w", splitErr)
		return outputs, err
	}

	for i := 0; i < len(forms); i++ {
		form := forms[i]
		out, _, procErr := p.ProcessForm(form)
		if procErr != nil {
			outputs = nil
			err = procErr
			return outputs, err
		}
		if out != "" {
			outputs = append(outputs, out)
		}
	}

	err = nil
	return outputs, err
}

func (p *Pipeline) initPrimitives() {
	intPairType := types.PairType{Left: types.IntType{}, Right: types.IntType{}}
	arithType := types.ThunkType{
		Comp: types.FunType{
			Arg:     intPairType,
			RetComp: types.ContType{Val: types.IntType{}},
		},
	}
	boolSumType := types.SumType{Left: types.UnitType{}, Right: types.UnitType{}}
	cmpType := types.ThunkType{
		Comp: types.FunType{
			Arg:     intPairType,
			RetComp: types.ContType{Val: boolSumType},
		},
	}

	p.TypeEnv = p.TypeEnv.ExtendVal("+", arithType).
		ExtendVal("-", arithType).
		ExtendVal("*", arithType).
		ExtendVal("=", cmpType).
		ExtendVal("<", cmpType)

	addFn := func(arg ast.Producer) (res ast.Producer, err error) {
		pair, ok := arg.(ast.ValPair)
		if !ok {
			res = nil
			err = errors.New("+ expects pair of integers")
			return res, err
		}
		l, okL := pair.Left.(ast.ValInt)
		r, okR := pair.Right.(ast.ValInt)
		if !okL || !okR {
			res = nil
			err = errors.New("+ expects pair of integers")
			return res, err
		}
		res = ast.ValInt{Val: l.Val + r.Val}
		err = nil
		return res, err
	}

	subFn := func(arg ast.Producer) (res ast.Producer, err error) {
		pair, ok := arg.(ast.ValPair)
		if !ok {
			res = nil
			err = errors.New("- expects pair of integers")
			return res, err
		}
		l, okL := pair.Left.(ast.ValInt)
		r, okR := pair.Right.(ast.ValInt)
		if !okL || !okR {
			res = nil
			err = errors.New("- expects pair of integers")
			return res, err
		}
		res = ast.ValInt{Val: l.Val - r.Val}
		err = nil
		return res, err
	}

	mulFn := func(arg ast.Producer) (res ast.Producer, err error) {
		pair, ok := arg.(ast.ValPair)
		if !ok {
			res = nil
			err = errors.New("* expects pair of integers")
			return res, err
		}
		l, okL := pair.Left.(ast.ValInt)
		r, okR := pair.Right.(ast.ValInt)
		if !okL || !okR {
			res = nil
			err = errors.New("* expects pair of integers")
			return res, err
		}
		res = ast.ValInt{Val: l.Val * r.Val}
		err = nil
		return res, err
	}

	eqFn := func(arg ast.Producer) (res ast.Producer, err error) {
		pair, ok := arg.(ast.ValPair)
		if !ok {
			res = nil
			err = errors.New("= expects pair of integers")
			return res, err
		}
		l, okL := pair.Left.(ast.ValInt)
		r, okR := pair.Right.(ast.ValInt)
		if !okL || !okR {
			res = nil
			err = errors.New("= expects pair of integers")
			return res, err
		}
		if l.Val == r.Val {
			res = ast.ValInl{Val: ast.ValUnit{}}
		} else {
			res = ast.ValInr{Val: ast.ValUnit{}}
		}
		err = nil
		return res, err
	}

	ltFn := func(arg ast.Producer) (res ast.Producer, err error) {
		pair, ok := arg.(ast.ValPair)
		if !ok {
			res = nil
			err = errors.New("< expects pair of integers")
			return res, err
		}
		l, okL := pair.Left.(ast.ValInt)
		r, okR := pair.Right.(ast.ValInt)
		if !okL || !okR {
			res = nil
			err = errors.New("< expects pair of integers")
			return res, err
		}
		if l.Val < r.Val {
			res = ast.ValInl{Val: ast.ValUnit{}}
		} else {
			res = ast.ValInr{Val: ast.ValUnit{}}
		}
		err = nil
		return res, err
	}

	p.RuntimeEnv.Define("+", ast.ValPrimOp{Name: "+", Type: arithType, Fn: addFn})
	p.RuntimeEnv.Define("-", ast.ValPrimOp{Name: "-", Type: arithType, Fn: subFn})
	p.RuntimeEnv.Define("*", ast.ValPrimOp{Name: "*", Type: arithType, Fn: mulFn})
	p.RuntimeEnv.Define("=", ast.ValPrimOp{Name: "=", Type: cmpType, Fn: eqFn})
	p.RuntimeEnv.Define("<", ast.ValPrimOp{Name: "<", Type: cmpType, Fn: ltFn})
}

func findBind(cons ast.Consumer) (name string, ok bool) {
	curr := cons
	for curr != nil {
		switch c := curr.(type) {
		case ast.CntBind:
			name = c.Name
			ok = true
			return name, ok
		case ast.CntWithCont:
			curr = c.Next
		case ast.CntApp:
			curr = c.Next
		case ast.CntFst:
			curr = c.Next
		case ast.CntSnd:
			curr = c.Next
		case ast.CntPrompt:
			curr = c.Next
		case ast.CntMark:
			curr = c.Next
		default:
			name = ""
			ok = false
			return name, ok
		}
	}
	name = ""
	ok = false
	return name, ok
}


==> anc/polarized-scheme-evaluator/macro/pipeline_test.go <==
package macro

import (
	"strings"
	"testing"
)

func TestPipelineInterleavedDefinitions(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define [a : int] 10)
		(define [b : int] 20)
		< (pair a b) | (fst _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 3 {
		t.Fatalf("expected 3 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[0] != "Bound: a = 10" {
		t.Errorf("unexpected output[0]: %s", outputs[0])
	}
	if outputs[1] != "Bound: b = 20" {
		t.Errorf("unexpected output[1]: %s", outputs[1])
	}
	if outputs[2] != "10" {
		t.Errorf("unexpected output[2]: %s", outputs[2])
	}
}

func TestPipelineGenerativeSyntaxRulesMacro(t *testing.T) {
	p := NewPipeline()

	// A macro defined at top-level on line 1, immediately used on line 2!
	stream := `
		(define-syntax swap (syntax-rules () ((_ x y) (pair y x))))
		< (swap 100 200) | (fst _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 2 {
		t.Fatalf("expected 2 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[0] != "Defined macro: swap" {
		t.Errorf("unexpected output[0]: %s", outputs[0])
	}
	// swap 100 200 produces (pair 200 100), fst returns 200!
	if outputs[1] != "200" {
		t.Errorf("expected '200', got '%s'", outputs[1])
	}
}

func TestPipelineDefineFunctionMacro(t *testing.T) {
	p := NewPipeline()

	// Define a function using the value-transformer macro form, then invoke it
	stream := `
		(define (square-const [x : int]) : int < 42 | ~ret >)
		< square-const | (app 0 _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 2 {
		t.Fatalf("expected 2 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[1] != "42" {
		t.Errorf("expected '42', got '%s'", outputs[1])
	}
}

func TestPipelineLetMacro(t *testing.T) {
	p := NewPipeline()

	stream := `
		(let (([val : int] 88)) < val | _HALT_ >)
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 1 || outputs[0] != "88" {
		t.Errorf("expected ['88'], got %v", outputs)
	}
}

func TestPipelineResetEvaluation(t *testing.T) {
	p := NewPipeline()

	stream := `
		(reset < 42 | _HALT_ >)
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 1 || outputs[0] != "42" {
		t.Errorf("expected ['42'], got %v", outputs)
	}
}

func TestPipelineResetShiftEvaluation(t *testing.T) {
	p := NewPipeline()

	stream := `
		(reset < 0 | (shift k < k | (app 50 _HALT_) >) >)
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 1 || outputs[0] != "50" {
		t.Errorf("expected ['50'], got %v", outputs)
	}
}

func TestPipelineWithContinuationMark(t *testing.T) {
	p := NewPipeline()

	stream := `
		(with-continuation-mark "key" 100 < 555 | _HALT_ >)
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 1 || outputs[0] != "555" {
		t.Errorf("expected ['555'], got %v", outputs)
	}
}

func TestPipelineWithContinuationEvaluation(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define (id [x : int]) : int < x | ~ret >)
		(with-continuation (id _HALT_) 777)
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 2 {
		t.Fatalf("expected 2 outputs, got %d: %v", len(outputs), outputs)
	}

	if !strings.HasPrefix(outputs[0], "Bound: id") {
		t.Errorf("expected 'Bound: id...', got '%s'", outputs[0])
	}
	if outputs[1] != "777" {
		t.Errorf("expected '777', got '%s'", outputs[1])
	}
}

func TestPipelineUnannotatedDefine(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define x 999)
		< x | _HALT_ >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 2 {
		t.Fatalf("expected 2 outputs, got %d: %v", len(outputs), outputs)
	}

	if !strings.HasPrefix(outputs[0], "Bound: x") {
		t.Errorf("expected 'Bound: x', got '%s'", outputs[0])
	}
	if outputs[1] != "999" {
		t.Errorf("expected '999', got '%s'", outputs[1])
	}
}

func TestPipelineUnannotatedFunction(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define (square [x : int]) < (pair x x) | (fst ~ret) >)
		< 7 | (with-continuation square _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 2 {
		t.Fatalf("expected 2 outputs, got %d: %v", len(outputs), outputs)
	}

	if !strings.HasPrefix(outputs[0], "Bound: square") {
		t.Errorf("expected 'Bound: square', got '%s'", outputs[0])
	}
	if outputs[1] != "7" {
		t.Errorf("expected '7', got '%s'", outputs[1])
	}
}

func TestPipelineLetMultipleLatent(t *testing.T) {
	p := NewPipeline()

	stream := `
		(let ((a 10) (b 20)) < (pair a b) | (snd _HALT_) >)
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 1 || outputs[0] != "20" {
		t.Errorf("expected ['20'], got %v", outputs)
	}
}

func TestPipelineRecursiveFactorial(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define (fact [n : int] ~k) : int
		  < (cons n 0) | (with-continuation =
		    (case
		      (with-continuation (lambda (u) < 1 | ~k >) _HALT_)
		      (with-continuation (lambda (u)
		        < (cons n 1) | (with-continuation -
		          (with-continuation fact
		            (with-continuation (lambda (prev)
		              < (cons n prev) | (with-continuation * ~k) >) _HALT_))) >) _HALT_))) >)
		< 5 | (with-continuation fact _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 2 {
		t.Fatalf("expected 2 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[1] != "120" {
		t.Errorf("expected '120', got '%s'", outputs[1])
	}
}

func TestPipelineHigherOrderClosure(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define (make-adder [x : int]) : (thunk (-> int (~ int)))
		  < (lambda ([y : int]) : int
		      < (cons x y) | (with-continuation + ~ret) >) | ~ret >)
		(define add10 < 10 | (with-continuation make-adder _HALT_) >)
		< 32 | (with-continuation add10 _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 3 {
		t.Fatalf("expected 3 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[2] != "42" {
		t.Errorf("expected '42', got '%s'", outputs[2])
	}
}

func TestPipelineMetaCircularEvaluation(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define (eval-cut [input : (pair (pair int int) int)] ~k) : int
		  < input | (snd (with-continuation (lambda (tag-k)
		    < (cons tag-k 11) | (with-continuation =
		      (case
		        (with-continuation (lambda (u)
		          < input | (fst (fst ~k)) >) _HALT_)
		        (with-continuation (lambda (u)
		          < (cons tag-k 12) | (with-continuation =
		            (case
		              (with-continuation (lambda (u2)
		                < input | (fst (snd ~k)) >) _HALT_)
		              (with-continuation (lambda (u2)
		                < input | (fst (fst ~k)) >) _HALT_))) >) _HALT_))) >) _HALT_)) >)

		< (pair (pair 100 200) 11) | (with-continuation eval-cut _HALT_) >
		< (pair (pair 100 200) 12) | (with-continuation eval-cut _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	if len(outputs) != 3 {
		t.Fatalf("expected 3 outputs, got %d: %v", len(outputs), outputs)
	}

	// Output 1 is the FST evaluation: 100
	if outputs[1] != "100" {
		t.Errorf("expected '100', got '%s'", outputs[1])
	}

	// Output 2 is the SND evaluation: 200
	if outputs[2] != "200" {
		t.Errorf("expected '200', got '%s'", outputs[2])
	}
}

func TestPipelineObjectAndAspect(t *testing.T) {
	p := NewPipeline()

	stream := `
		(define (make-circle [radius : int] ~k) : (thunk (-> (pair int int) (~ int)))
		  < (lambda ([msg : (pair int int)] ~mret) : int
		      < msg | (fst (with-continuation (lambda (tag)
		        < (cons tag 1) | (with-continuation =
		          (case
		            (with-continuation (lambda (u) < radius | ~mret >) _HALT_)
		            (with-continuation (lambda (u)
		              < msg | (snd (with-continuation (lambda ([f : int])
		                < (cons radius f) | (with-continuation * ~mret) >) _HALT_)) >) _HALT_))) >) _HALT_)) >) | ~k >)

		(define c1 < 5 | (with-continuation make-circle _HALT_) >)

		;; Method 1: get-radius (msg = (pair 1 0)) -> returns 5
		< (pair 1 0) | (with-continuation c1 _HALT_) >

		;; Method 2: scale (msg = (pair 2 3)) -> returns 5 * 3 = 15
		< (pair 2 3) | (with-continuation c1 _HALT_) >

		;; Aspect / Assistant (Around Advice): Takes target object, interposes advice around scale (method 2)
		(define (around-aspect [target : (thunk (-> (pair int int) (~ int)))] ~k) : (thunk (-> int (~ int)))
		  < (lambda ([factor : int] ~aret) : int
		      < (pair 2 factor) | (with-continuation target ~aret) >) | ~k >)

		(define advised-scale < c1 | (with-continuation around-aspect _HALT_) >)

		;; Advised scale invocation:
		< 4 | (with-continuation advised-scale _HALT_) >
	`

	outputs, err := p.ProcessStream(stream)
	if err != nil {
		t.Fatalf("unexpected pipeline error: %v", err)
	}

	// We expect 7 outputs:
	// 0: Bound: make-circle
	// 1: Bound: c1
	// 2: 5 (get-radius)
	// 3: 15 (scale by 3)
	// 4: Bound: around-aspect
	// 5: Bound: advised-scale
	// 6: 20 (advised scale by 4)
	if len(outputs) != 7 {
		t.Fatalf("expected 7 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[2] != "5" {
		t.Errorf("expected '5', got '%s'", outputs[2])
	}
	if outputs[3] != "15" {
		t.Errorf("expected '15', got '%s'", outputs[3])
	}
	if outputs[6] != "20" {
		t.Errorf("expected '20', got '%s'", outputs[6])
	}
}





==> anc/polarized-scheme-evaluator/main.go <==
package main

import (
	"flag"
	"fmt"
	"io"
	"os"
	"strings"

	"newscheme/checker"
	"newscheme/machine"
	"newscheme/macro"
	"newscheme/parser"
	"newscheme/types"
)

// ProcessCut parses, optionally checks, and optionally evaluates a single polarized cut.
//@ Requires |input| > 0
//@ Ensures err = nil -> |output| >= 0
func ProcessCut(input string, checkOnly bool) (output string, err error) {
	cut, parseErr := parser.ParseCutString(strings.TrimSpace(input))
	if parseErr != nil {
		output = ""
		err = fmt.Errorf("parse error: %w", parseErr)
		return output, err
	}

	env := checker.NewTypeEnv(nil)
	checkErr := checker.CheckCut(env, cut)
	if checkErr != nil {
		output = ""
		err = fmt.Errorf("type error: %w", checkErr)
		return output, err
	}

	prodType, _ := checker.SynthesizeProducer(env, cut.Prod)
	if checkOnly {
		output = fmt.Sprintf("Well-typed cut.\nProducer: %s : %s\nConsumer: %s",
			cut.Prod.String(), typeStr(prodType), cut.Cons.String())
		err = nil
		return output, err
	}

	m := machine.NewDualStackMachine(cut, nil)
	finalVal, runErr := m.Run(1000)
	if runErr != nil {
		output = ""
		err = fmt.Errorf("runtime error: %w", runErr)
		return output, err
	}

	output = fmt.Sprintf("%s", finalVal.String())
	err = nil
	return output, err
}

// ProcessStream processes an interleaved sequence of top-level macro definitions and expressions.
//@ Requires |input| > 0
//@ Ensures err = nil -> |outputs| >= 0
func ProcessStream(input string) (outputs []string, err error) {
	p := macro.NewPipeline()
	outputs, err = p.ProcessStream(input)
	return outputs, err
}

func typeStr(t types.Type) (s string) {
	if t == nil {
		s = "unknown"
		return s
	}
	s = t.String()
	return s
}

func main() {
	checkOnly := flag.Bool("check", false, "Type check only without evaluating")
	expr := flag.String("e", "", "Expression to evaluate or check")
	streamMode := flag.Bool("stream", false, "Process as multi-form stream with macro expansion")
	flag.Parse()

	var input string
	if *expr != "" {
		input = *expr
	} else if flag.NArg() > 0 {
		filename := flag.Arg(0)
		bytes, err := os.ReadFile(filename)
		if err != nil {
			fmt.Fprintf(os.Stderr, "Error reading file %s: %v\n", filename, err)
			os.Exit(1)
		}
		input = string(bytes)
	} else {
		bytes, err := io.ReadAll(os.Stdin)
		if err != nil {
			fmt.Fprintf(os.Stderr, "Error reading stdin: %v\n", err)
			os.Exit(1)
		}
		input = string(bytes)
	}

	trimmed := strings.TrimSpace(input)
	if trimmed == "" {
		fmt.Println("Usage: newscheme [-check] [-stream] [-e '< expr | cont >'] [file]")
		return
	}

	if *streamMode || strings.Contains(trimmed, "define") || strings.Contains(trimmed, "let") {
		outputs, sErr := ProcessStream(trimmed)
		if sErr != nil {
			fmt.Fprintf(os.Stderr, "Error: %v\n", sErr)
			os.Exit(1)
		}
		for _, o := range outputs {
			fmt.Println(o)
		}
		return
	}

	out, err := ProcessCut(trimmed, *checkOnly)
	if err != nil {
		fmt.Fprintf(os.Stderr, "Error: %v\n", err)
		os.Exit(1)
	}
	fmt.Println(out)
}


==> anc/polarized-scheme-evaluator/main_test.go <==
package main

import (
	"strings"
	"testing"
)

func TestProcessCutEvaluation(t *testing.T) {
	tests := []struct {
		name      string
		input     string
		checkOnly bool
		want      string
		wantErr   bool
	}{
		{
			name:      "Simple Integer Cut",
			input:     "< 42 | _HALT_ >",
			checkOnly: false,
			want:      "42",
			wantErr:   false,
		},
		{
			name:      "Pair Fst Cut",
			input:     "< (pair 10 20) | (fst _HALT_) >",
			checkOnly: false,
			want:      "10",
			wantErr:   false,
		},
		{
			name:      "Pair Snd Cut",
			input:     "< (pair 10 20) | (snd _HALT_) >",
			checkOnly: false,
			want:      "20",
			wantErr:   false,
		},
		{
			name:      "Check Only Flag",
			input:     "< (pair 10 #t) | (fst _HALT_) >",
			checkOnly: true,
			want:      "Well-typed cut.",
			wantErr:   false,
		},
		{
			name:      "Function Application Cut",
			input:     "< (lambda ([x : int] ~k) < x | ~k >) | (app 99 _HALT_) >",
			checkOnly: false,
			want:      "99",
			wantErr:   false,
		},
		{
			name:      "Type Error Mismatch",
			input:     "< #t | (fst _HALT_) >",
			checkOnly: false,
			want:      "",
			wantErr:   true,
		},
	}

	for _, tt := range tests {
		t.Run(tt.name, func(t *testing.T) {
			got, err := ProcessCut(tt.input, tt.checkOnly)
			if (err != nil) != tt.wantErr {
				t.Fatalf("ProcessCut() error = %v, wantErr %v", err, tt.wantErr)
			}
			if !tt.wantErr && !strings.Contains(got, tt.want) {
				t.Errorf("ProcessCut() got = %q, want substring %q", got, tt.want)
			}
		})
	}
}

func TestProcessStreamMacros(t *testing.T) {
	stream := `
		(define-syntax my-pair (syntax-rules () ((_ a b) (pair a b))))
		(define [x : int] 123)
		< (my-pair x 456) | (fst _HALT_) >
	`

	outputs, err := ProcessStream(stream)
	if err != nil {
		t.Fatalf("ProcessStream() error = %v", err)
	}

	if len(outputs) != 3 {
		t.Fatalf("expected 3 outputs, got %d: %v", len(outputs), outputs)
	}

	if outputs[0] != "Defined macro: my-pair" {
		t.Errorf("unexpected outputs[0]: %s", outputs[0])
	}
	if outputs[1] != "Bound: x = 123" {
		t.Errorf("unexpected outputs[1]: %s", outputs[1])
	}
	if outputs[2] != "123" {
		t.Errorf("unexpected outputs[2]: %s", outputs[2])
	}
}


==> anc/polarized-scheme-evaluator/parser/parser.go <==
package parser

import (
	"errors"
	"fmt"
	"newscheme/ast"
	"newscheme/types"
	"strconv"
	"strings"
	"unicode"
)

// SExpr represents an S-expression: either an Atom or a List of SExprs.
type SExpr interface {
	String() (s string)
	isSExpr()
}

// Atom represents symbols, booleans, or numbers.
type Atom struct {
	Value string
}

func (a Atom) String() (s string) {
	s = a.Value
	return s
}
func (a Atom) isSExpr() {}

// List represents a bracketed sequence of SExprs.
type List struct {
	Elements []SExpr
}

func (l List) String() (s string) {
	var parts []string
	for _, el := range l.Elements {
		parts = append(parts, el.String())
	}
	s = fmt.Sprintf("(%s)", strings.Join(parts, " "))
	return s
}
func (l List) isSExpr() {}

// -----------------------------------------------------------------------------
// Tokenizer & S-Expression Reader
// -----------------------------------------------------------------------------

// Tokenize converts raw string input into a slice of tokens.
//@ Ensures err = nil -> |tokens| >= 0
func Tokenize(input string) (tokens []string, err error) {
	var cur strings.Builder
	inComment := false

	flush := func() {
		if cur.Len() > 0 {
			tokens = append(tokens, cur.String())
			cur.Reset()
		}
	}

	for i := 0; i < len(input); i++ {
		ch := rune(input[i])

		if inComment {
			if ch == '\n' {
				inComment = false
			}
			continue
		}

		if ch == ';' {
			flush()
			inComment = true
			continue
		}

		if unicode.IsSpace(ch) {
			flush()
			continue
		}

		// Parens and brackets are always delimiters
		if ch == '(' || ch == ')' || ch == '[' || ch == ']' {
			flush()
			tokens = append(tokens, string(ch))
			continue
		}

		// For angle brackets < and > and bar |:
		// They are delimiters only when standalone (e.g. not part of ->, :->, <-:, <=, etc.)
		if ch == '<' || ch == '>' || ch == '|' {
			if cur.Len() > 0 {
				// Part of an ongoing symbol like -> or :->
				cur.WriteRune(ch)
				continue
			}
			// Check if it's the start of a compound identifier like <-: or ->
			if i+1 < len(input) && (input[i+1] == '-' || input[i+1] == '=' || input[i+1] == ':') {
				cur.WriteRune(ch)
				continue
			}
			// Standalone delimiter
			flush()
			tokens = append(tokens, string(ch))
			continue
		}

		cur.WriteRune(ch)
	}
	flush()
	err = nil
	return tokens, err
}

// ParseSExpr parses a single S-expression from string.
//@ Requires |input| > 0
//@ Ensures err = nil -> expr <> nil
func ParseSExpr(input string) (expr SExpr, err error) {
	tokens, tokErr := Tokenize(input)
	if tokErr != nil {
		expr = nil
		err = tokErr
		return expr, err
	}
	if len(tokens) == 0 {
		expr = nil
		err = errors.New("empty input")
		return expr, err
	}

	res, remaining, parseErr := parseTokens(tokens)
	if parseErr != nil {
		expr = nil
		err = parseErr
		return expr, err
	}
	if len(remaining) > 0 {
		expr = nil
		err = fmt.Errorf("unexpected trailing tokens: %v", remaining)
		return expr, err
	}
	expr = res
	err = nil
	return expr, err
}

func parseTokens(tokens []string) (res SExpr, remaining []string, err error) {
	if len(tokens) == 0 {
		res = nil
		remaining = nil
		err = errors.New("unexpected EOF")
		return res, remaining, err
	}

	tok := tokens[0]
	rest := tokens[1:]

	if tok == "(" || tok == "[" {
		closeTok := ")"
		if tok == "[" {
			closeTok = "]"
		}
		var elems []SExpr
		curr := rest
		for {
			if len(curr) == 0 {
				res = nil
				remaining = nil
				err = fmt.Errorf("missing closing '%s'", closeTok)
				return res, remaining, err
			}
			if curr[0] == closeTok {
				res = List{Elements: elems}
				remaining = curr[1:]
				err = nil
				return res, remaining, err
			}
			el, nextTokens, subErr := parseTokens(curr)
			if subErr != nil {
				res = nil
				remaining = nil
				err = subErr
				return res, remaining, err
			}
			elems = append(elems, el)
			curr = nextTokens
		}
	}

	if tok == "<" {
		// Parse < prod | cons > syntax as a (cut prod cons) list
		var elems []SExpr
		curr := rest
		for {
			if len(curr) == 0 {
				res = nil
				remaining = nil
				err = errors.New("missing closing '>' in cut syntax")
				return res, remaining, err
			}
			if curr[0] == ">" {
				var filtered []SExpr
				for _, el := range elems {
					if a, ok := el.(Atom); ok && a.Value == "|" {
						continue
					}
					filtered = append(filtered, el)
				}
				if len(filtered) != 2 {
					res = nil
					remaining = nil
					err = fmt.Errorf("cut < ... > expects exactly producer and consumer, got %d elements", len(filtered))
					return res, remaining, err
				}
				res = List{Elements: []SExpr{Atom{Value: "cut"}, filtered[0], filtered[1]}}
				remaining = curr[1:]
				err = nil
				return res, remaining, err
			}
			if curr[0] == "|" {
				curr = curr[1:]
				continue
			}
			el, nextTokens, subErr := parseTokens(curr)
			if subErr != nil {
				res = nil
				remaining = nil
				err = subErr
				return res, remaining, err
			}
			elems = append(elems, el)
			curr = nextTokens
		}
	}

	if tok == ")" || tok == "]" || tok == ">" {
		res = nil
		remaining = nil
		err = fmt.Errorf("unexpected token: %s", tok)
		return res, remaining, err
	}

	res = Atom{Value: tok}
	remaining = rest
	err = nil
	return res, remaining, err
}

// -----------------------------------------------------------------------------
// Polarized Type Parser
// -----------------------------------------------------------------------------

// ParseType converts an S-expression into a polarized Type.
func ParseType(expr SExpr) (t types.Type, err error) {
	switch e := expr.(type) {
	case Atom:
		switch e.Value {
		case "unit":
			t = types.UnitType{}
			err = nil
			return t, err
		case "bool":
			t = types.BoolType{}
			err = nil
			return t, err
		case "int":
			t = types.IntType{}
			err = nil
			return t, err
		default:
			t = nil
			err = fmt.Errorf("unknown type atom: %s", e.Value)
			return t, err
		}

	case List:
		if len(e.Elements) == 0 {
			t = nil
			err = errors.New("empty type list")
			return t, err
		}
		headAtom, ok := e.Elements[0].(Atom)
		if !ok {
			t = nil
			err = errors.New("type constructor must be a symbol")
			return t, err
		}
		switch headAtom.Value {
		case "pair":
			if len(e.Elements) != 3 {
				t = nil
				err = errors.New("pair type requires 2 arguments: (pair A B)")
				return t, err
			}
			lT, errL := ParseType(e.Elements[1])
			if errL != nil {
				return nil, errL
			}
			rT, errR := ParseType(e.Elements[2])
			if errR != nil {
				return nil, errR
			}
			lPos, okL := lT.(types.PositiveType)
			rPos, okR := rT.(types.PositiveType)
			if !okL || !okR {
				return nil, errors.New("pair elements must be positive types")
			}
			t = types.PairType{Left: lPos, Right: rPos}
			return t, nil

		case "+":
			if len(e.Elements) != 3 {
				return nil, errors.New("sum type requires 2 arguments: (+ A B)")
			}
			lT, errL := ParseType(e.Elements[1])
			if errL != nil {
				return nil, errL
			}
			rT, errR := ParseType(e.Elements[2])
			if errR != nil {
				return nil, errR
			}
			lPos, okL := lT.(types.PositiveType)
			rPos, okR := rT.(types.PositiveType)
			if !okL || !okR {
				return nil, errors.New("sum elements must be positive types")
			}
			t = types.SumType{Left: lPos, Right: rPos}
			return t, nil

		case "~":
			if len(e.Elements) != 2 {
				return nil, errors.New("continuation type requires 1 argument: (~ A)")
			}
			innerT, inErr := ParseType(e.Elements[1])
			if inErr != nil {
				return nil, inErr
			}
			innerPos, okPos := innerT.(types.PositiveType)
			if !okPos {
				return nil, errors.New("continuation type argument must be a positive type")
			}
			t = types.ContType{Val: innerPos}
			return t, nil

		case "->":
			if len(e.Elements) != 3 {
				return nil, errors.New("arrow type requires 2 arguments: (-> A N)")
			}
			inT, inErr := ParseType(e.Elements[1])
			if inErr != nil {
				return nil, inErr
			}
			retT, retErr := ParseType(e.Elements[2])
			if retErr != nil {
				return nil, retErr
			}
			inPos, okIn := inT.(types.PositiveType)
			retNeg, okRet := retT.(types.NegativeType)
			if !okIn || !okRet {
				return nil, errors.New("function expects positive arg and negative return computation")
			}
			t = types.FunType{Arg: inPos, RetComp: retNeg}
			return t, nil

		case "thunk":
			if len(e.Elements) != 2 {
				return nil, errors.New("thunk type requires 1 argument: (thunk N)")
			}
			innerT, inErr := ParseType(e.Elements[1])
			if inErr != nil {
				return nil, inErr
			}
			innerNeg, okNeg := innerT.(types.NegativeType)
			if !okNeg {
				return nil, errors.New("thunk type argument must be a negative computation type")
			}
			t = types.ThunkType{Comp: innerNeg}
			return t, nil

		case ":->":
			// Shorthand for value transformer: (:-> In Out)
			if len(e.Elements) != 3 {
				return nil, errors.New("value-transformer type requires 2 arguments: (:-> In Out)")
			}
			inT, inErr := ParseType(e.Elements[1])
			if inErr != nil {
				return nil, inErr
			}
			outT, outErr := ParseType(e.Elements[2])
			if outErr != nil {
				return nil, outErr
			}
			inPos, okIn := inT.(types.PositiveType)
			outPos, okOut := outT.(types.PositiveType)
			if !okIn || !okOut {
				return nil, errors.New("value transformer arguments must be positive types")
			}
			t = types.ValTransformerType(inPos, outPos)
			return t, nil

		case "<-:":
			// Shorthand for continuation transformer: (<-: (~ Out) (~ In))
			if len(e.Elements) != 3 {
				return nil, errors.New("continuation-transformer type requires 2 arguments: (<-: (~ Out) (~ In))")
			}
			outCnt, oErr := ParseType(e.Elements[1])
			if oErr != nil {
				return nil, oErr
			}
			inCnt, iErr := ParseType(e.Elements[2])
			if iErr != nil {
				return nil, iErr
			}
			cOut, okOut := outCnt.(types.ContType)
			cIn, okIn := inCnt.(types.ContType)
			if !okOut || !okIn {
				return nil, errors.New("continuation transformer requires continuation types (~ T)")
			}
			t = types.CntTransformerType(cIn.Val, cOut.Val)
			return t, nil

		default:
			return nil, fmt.Errorf("unknown type constructor: %s", headAtom.Value)
		}
	default:
		return nil, errors.New("invalid type expression")
	}
}

// -----------------------------------------------------------------------------
// Polarized Term Parser
// -----------------------------------------------------------------------------

// ParseProducer converts an S-expression into an ast.Producer.
func ParseProducer(expr SExpr) (p ast.Producer, err error) {
	switch e := expr.(type) {
	case Atom:
		if e.Value == "#t" {
			p = ast.ValBool{Val: true}
			err = nil
			return p, err
		}
		if e.Value == "#f" {
			p = ast.ValBool{Val: false}
			err = nil
			return p, err
		}
		if e.Value == "()" || e.Value == "unit" {
			p = ast.ValUnit{}
			err = nil
			return p, err
		}
		if val, errNum := strconv.ParseInt(e.Value, 10, 64); errNum == nil {
			p = ast.ValInt{Val: val}
			err = nil
			return p, err
		}
		p = ast.ValVar{Name: e.Value}
		err = nil
		return p, err

	case List:
		if len(e.Elements) == 0 {
			return ast.ValUnit{}, nil
		}
		headAtom, ok := e.Elements[0].(Atom)
		if !ok {
			return nil, errors.New("producer form must start with a symbol")
		}
		switch headAtom.Value {
		case "pair", "cons":
			if len(e.Elements) != 3 {
				return nil, errors.New("(pair v1 v2) or (cons v1 v2) requires 2 arguments")
			}
			left, errL := ParseProducer(e.Elements[1])
			if errL != nil {
				return nil, errL
			}
			right, errR := ParseProducer(e.Elements[2])
			if errR != nil {
				return nil, errR
			}
			return ast.ValPair{Left: left, Right: right}, nil

		case "inl":
			if len(e.Elements) != 2 {
				return nil, errors.New("(inl v) requires 1 argument")
			}
			val, errV := ParseProducer(e.Elements[1])
			if errV != nil {
				return nil, errV
			}
			return ast.ValInl{Val: val}, nil

		case "inr":
			if len(e.Elements) != 2 {
				return nil, errors.New("(inr v) requires 1 argument")
			}
			val, errV := ParseProducer(e.Elements[1])
			if errV != nil {
				return nil, errV
			}
			return ast.ValInr{Val: val}, nil

		case "thunk":
			if len(e.Elements) != 2 {
				return nil, errors.New("(thunk cut) requires 1 argument")
			}
			cut, errCut := ParseCut(e.Elements[1])
			if errCut != nil {
				return nil, errCut
			}
			return ast.ValThunk{Body: cut}, nil

		case "lambda":
			// (lambda ([x : int] ~k) cut) or (lambda ([x : int]) cut)
			// or (lambda (params) : RetType cut) or (lambda ([x : In] ~ret : Out) cut)
			var retPosType types.PositiveType
			var bodySExpr SExpr

			if len(e.Elements) == 5 {
				if colAtom, okCol := e.Elements[2].(Atom); okCol && colAtom.Value == ":" {
					rawRet, errRet := ParseType(e.Elements[3])
					if errRet != nil {
						p = nil
						err = errRet
						return p, err
					}
					posRet, okPosRet := rawRet.(types.PositiveType)
					if !okPosRet {
						p = nil
						err = errors.New("lambda return type must be a positive type")
						return p, err
					}
					retPosType = posRet
					bodySExpr = e.Elements[4]
				} else {
					p = nil
					err = errors.New("invalid lambda syntax with 5 elements")
					return p, err
				}
			} else if len(e.Elements) == 3 {
				bodySExpr = e.Elements[2]
			} else {
				p = nil
				err = errors.New("(lambda (params) cut) invalid format")
				return p, err
			}

			paramList, okP := e.Elements[1].(List)
			if !okP || len(paramList.Elements) == 0 {
				p = nil
				err = errors.New("lambda requires parameter declaration")
				return p, err
			}

			// Parse first param: [x : type] or [x] or x
			var pName string
			var pPosType types.PositiveType

			firstElem := paramList.Elements[0]
			switch pDecl := firstElem.(type) {
			case Atom:
				pName = pDecl.Value
				pPosType = nil
			case List:
				if len(pDecl.Elements) == 1 {
					if a, okA := pDecl.Elements[0].(Atom); okA {
						pName = a.Value
						pPosType = nil
					} else {
						p = nil
						err = errors.New("parameter identifier must be an atom")
						return p, err
					}
				} else if len(pDecl.Elements) == 3 {
					pNameAtom, okName := pDecl.Elements[0].(Atom)
					colonAtom, okColon := pDecl.Elements[1].(Atom)
					if !okName || !okColon || colonAtom.Value != ":" {
						p = nil
						err = errors.New("parameter must be [x : type] or x")
						return p, err
					}
					pTypeRaw, errT := ParseType(pDecl.Elements[2])
					if errT != nil {
						p = nil
						err = errT
						return p, err
					}
					posT, okPos := pTypeRaw.(types.PositiveType)
					if !okPos {
						p = nil
						err = errors.New("lambda parameter type must be positive")
						return p, err
					}
					pName = pNameAtom.Value
					pPosType = posT
				} else {
					p = nil
					err = errors.New("parameter must be [x : type] or x")
					return p, err
				}
			default:
				p = nil
				err = errors.New("parameter declaration must be atom or list")
				return p, err
			}

			var contParam string
			if len(paramList.Elements) >= 2 {
				if cAtom, okC := paramList.Elements[1].(Atom); okC {
					if cAtom.Value != ":" {
						contParam = strings.TrimPrefix(cAtom.Value, "~")
					}
				}
			}
			if contParam == "" {
				contParam = "ret"
			}

			// Check if return type is annotated inside paramList: e.g. ([x : In] ~ret : Out) or ([x : In] : Out)
			for i := 1; i < len(paramList.Elements)-1; i++ {
				if colAtom, okCol := paramList.Elements[i].(Atom); okCol && colAtom.Value == ":" {
					rawRet, errRet := ParseType(paramList.Elements[i+1])
					if errRet == nil {
						if posRet, okPosRet := rawRet.(types.PositiveType); okPosRet {
							retPosType = posRet
						}
					}
				}
			}

			cutBody, errBody := ParseCut(bodySExpr)
			if errBody != nil {
				p = nil
				err = errBody
				return p, err
			}

			p = ast.ValLambda{
				Param:     pName,
				ParamType: pPosType,
				RetType:   retPosType,
				ContParam: contParam,
				Body:      cutBody,
			}
			err = nil
			return p, err

		default:
			return nil, fmt.Errorf("unknown producer form: %s", headAtom.Value)
		}
	default:
		return nil, errors.New("invalid producer expression")
	}
}

// ParseConsumer converts an S-expression into an ast.Consumer.
func ParseConsumer(expr SExpr) (c ast.Consumer, err error) {
	switch e := expr.(type) {
	case Atom:
		if e.Value == "_HALT_" {
			return ast.CntHalt{}, nil
		}
		if strings.HasPrefix(e.Value, "~") {
			return ast.CntVar{Name: strings.TrimPrefix(e.Value, "~")}, nil
		}
		return nil, fmt.Errorf("unknown consumer atom: %s", e.Value)

	case List:
		if len(e.Elements) == 0 {
			return nil, errors.New("empty consumer list")
		}
		headAtom, ok := e.Elements[0].(Atom)
		if !ok {
			return nil, errors.New("consumer form must start with a symbol")
		}
		switch headAtom.Value {
		case "fst":
			if len(e.Elements) != 2 {
				return nil, errors.New("(fst cnt) requires 1 argument")
			}
			next, errN := ParseConsumer(e.Elements[1])
			if errN != nil {
				return nil, errN
			}
			return ast.CntFst{Next: next}, nil

		case "snd":
			if len(e.Elements) != 2 {
				return nil, errors.New("(snd cnt) requires 1 argument")
			}
			next, errN := ParseConsumer(e.Elements[1])
			if errN != nil {
				return nil, errN
			}
			return ast.CntSnd{Next: next}, nil

		case "case":
			if len(e.Elements) != 3 {
				return nil, errors.New("(case cntL cntR) requires 2 arguments")
			}
			cL, errL := ParseConsumer(e.Elements[1])
			if errL != nil {
				return nil, errL
			}
			cR, errR := ParseConsumer(e.Elements[2])
			if errR != nil {
				return nil, errR
			}
			return ast.CntCase{LeftBranch: cL, RightBranch: cR}, nil

		case "force":
			if len(e.Elements) != 2 {
				return nil, errors.New("(force cnt) requires 1 argument")
			}
			next, errN := ParseConsumer(e.Elements[1])
			if errN != nil {
				return nil, errN
			}
			return ast.CntForce{Next: next}, nil

		case "app":
			if len(e.Elements) != 3 {
				c = nil
				err = errors.New("(app arg cnt) requires 2 arguments")
				return c, err
			}
			arg, errA := ParseProducer(e.Elements[1])
			if errA != nil {
				c = nil
				err = errA
				return c, err
			}
			next, errN := ParseConsumer(e.Elements[2])
			if errN != nil {
				c = nil
				err = errN
				return c, err
			}
			c = ast.CntApp{Arg: arg, Next: next}
			err = nil
			return c, err

		case "with-continuation", "<-:":
			if len(e.Elements) != 3 {
				c = nil
				err = errors.New("(with-continuation fn cnt) requires 2 arguments")
				return c, err
			}
			fn, errF := ParseProducer(e.Elements[1])
			if errF != nil {
				c = nil
				err = errF
				return c, err
			}
			next, errN := ParseConsumer(e.Elements[2])
			if errN != nil {
				c = nil
				err = errN
				return c, err
			}
			c = ast.CntWithCont{Fn: fn, Next: next}
			err = nil
			return c, err

		case "prompt":
			if len(e.Elements) == 2 {
				next, errN := ParseConsumer(e.Elements[1])
				if errN != nil {
					c = nil
					err = errN
					return c, err
				}
				c = ast.CntPrompt{Next: next}
				err = nil
				return c, err
			} else if len(e.Elements) == 3 {
				body, errB := ParseCut(e.Elements[1])
				if errB != nil {
					c = nil
					err = errB
					return c, err
				}
				next, errN := ParseConsumer(e.Elements[2])
				if errN != nil {
					c = nil
					err = errN
					return c, err
				}
				c = ast.CntPrompt{Body: &body, Next: next}
				err = nil
				return c, err
			} else {
				c = nil
				err = errors.New("(prompt cnt) or (prompt cut cnt) required")
				return c, err
			}

		case "shift":
			if len(e.Elements) != 3 {
				c = nil
				err = errors.New("(shift k cut) requires 2 arguments")
				return c, err
			}
			kAtom, okK := e.Elements[1].(Atom)
			if !okK {
				c = nil
				err = errors.New("shift requires variable name")
				return c, err
			}
			body, errB := ParseCut(e.Elements[2])
			if errB != nil {
				c = nil
				err = errB
				return c, err
			}
			c = ast.CntShift{KVar: strings.TrimPrefix(kAtom.Value, "~"), Body: body}
			err = nil
			return c, err

		case "mark":
			if len(e.Elements) == 4 {
				kAtom, okK := e.Elements[1].(Atom)
				if !okK {
					c = nil
					err = errors.New("mark key must be a symbol")
					return c, err
				}
				val, errV := ParseProducer(e.Elements[2])
				if errV != nil {
					c = nil
					err = errV
					return c, err
				}
				next, errN := ParseConsumer(e.Elements[3])
				if errN != nil {
					c = nil
					err = errN
					return c, err
				}
				c = ast.CntMark{Key: kAtom.Value, Value: val, Next: next}
				err = nil
				return c, err
			} else if len(e.Elements) == 5 {
				kAtom, okK := e.Elements[1].(Atom)
				if !okK {
					c = nil
					err = errors.New("mark key must be a symbol")
					return c, err
				}
				val, errV := ParseProducer(e.Elements[2])
				if errV != nil {
					c = nil
					err = errV
					return c, err
				}
				body, errB := ParseCut(e.Elements[3])
				if errB != nil {
					c = nil
					err = errB
					return c, err
				}
				next, errN := ParseConsumer(e.Elements[4])
				if errN != nil {
					c = nil
					err = errN
					return c, err
				}
				c = ast.CntMark{Key: kAtom.Value, Value: val, Body: &body, Next: next}
				err = nil
				return c, err
			} else {
				c = nil
				err = errors.New("(mark key val cnt) or (mark key val cut cnt) required")
				return c, err
			}

		case "bind":
			if len(e.Elements) != 3 {
				return nil, errors.New("(bind name cnt) requires 2 arguments")
			}
			nameAtom, okName := e.Elements[1].(Atom)
			if !okName {
				return nil, errors.New("bind name must be an identifier")
			}
			next, errN := ParseConsumer(e.Elements[2])
			if errN != nil {
				return nil, errN
			}
			return ast.CntBind{Name: nameAtom.Value, Next: next}, nil


		default:
			return nil, fmt.Errorf("unknown consumer form: %s", headAtom.Value)
		}
	default:
		return nil, errors.New("invalid consumer expression")
	}
}

// ParseCut converts an S-expression into an ast.CutTerm.
//@ Requires expr <> nil
//@ Ensures err = nil -> (cut.Prod <> nil And cut.Cons <> nil)
func ParseCut(expr SExpr) (cut ast.CutTerm, err error) {
	l, ok := expr.(List)
	if !ok || len(l.Elements) != 3 {
		return cut, errors.New("cut must be a 3-element form: (cut prod cons) or < prod | cons >")
	}
	headAtom, okHead := l.Elements[0].(Atom)
	if !okHead || headAtom.Value != "cut" {
		return cut, errors.New("expected 'cut' keyword or < ... | ... > syntax")
	}

	prod, errP := ParseProducer(l.Elements[1])
	if errP != nil {
		return cut, errP
	}
	cons, errC := ParseConsumer(l.Elements[2])
	if errC != nil {
		return cut, errC
	}

	cut = ast.CutTerm{Prod: prod, Cons: cons}
	err = nil
	return cut, err
}

// ParseCutString parses a raw cut string directly.
//@ Requires |input| > 0
//@ Ensures err = nil -> (cut.Prod <> nil And cut.Cons <> nil)
func ParseCutString(input string) (cut ast.CutTerm, err error) {
	sexpr, pErr := ParseSExpr(input)
	if pErr != nil {
		return cut, pErr
	}
	return ParseCut(sexpr)
}


==> anc/polarized-scheme-evaluator/parser/parser_test.go <==
package parser

import (
	"newscheme/ast"
	"testing"
)

func TestParseTokensAndSExpr(t *testing.T) {
	input := "(pair 42 #t)"
	sexpr, err := ParseSExpr(input)
	if err != nil {
		t.Fatalf("failed to parse sexpr: %v", err)
	}
	if sexpr.String() != "(pair 42 #t)" {
		t.Errorf("expected '(pair 42 #t)', got '%s'", sexpr.String())
	}
}

func TestParseCutAngleSyntax(t *testing.T) {
	input := "< 42 | _HALT_ >"
	cut, err := ParseCutString(input)
	if err != nil {
		t.Fatalf("failed to parse angle cut: %v", err)
	}

	valInt, ok := cut.Prod.(ast.ValInt)
	if !ok || valInt.Val != 42 {
		t.Errorf("expected ValInt 42, got %v", cut.Prod)
	}

	_, okHalt := cut.Cons.(ast.CntHalt)
	if !okHalt {
		t.Errorf("expected CntHalt, got %v", cut.Cons)
	}
}

func TestParsePolarizedTypes(t *testing.T) {
	// Value transformer: (:-> int bool)
	s1, _ := ParseSExpr("(:-> int bool)")
	t1, err1 := ParseType(s1)
	if err1 != nil {
		t.Fatalf("failed to parse :-> type: %v", err1)
	}
	if t1.String() != "(thunk (-> int (~ bool)))" {
		t.Errorf("unexpected value transformer type: %s", t1.String())
	}

	// Continuation transformer: (<-: (~ bool) (~ int))
	s2, _ := ParseSExpr("(<-: (~ bool) (~ int))")
	t2, err2 := ParseType(s2)
	if err2 != nil {
		t.Fatalf("failed to parse <-: type: %v", err2)
	}
	if t2.String() != "(-> int (~ bool))" {
		t.Errorf("unexpected continuation transformer type: %s", t2.String())
	}
}

func TestParseLambdaCut(t *testing.T) {
	input := "< (lambda ([x : int] ~k) < x | ~k >) | (app 10 _HALT_) >"
	cut, err := ParseCutString(input)
	if err != nil {
		t.Fatalf("failed to parse lambda cut: %v", err)
	}

	lam, okLam := cut.Prod.(ast.ValLambda)
	if !okLam || lam.Param != "x" || lam.ContParam != "k" {
		t.Errorf("unexpected lambda: %v", cut.Prod)
	}

	app, okApp := cut.Cons.(ast.CntApp)
	if !okApp {
		t.Errorf("unexpected app: %v", cut.Cons)
	}
	argInt, okArg := app.Arg.(ast.ValInt)
	if !okArg || argInt.Val != 10 {
		t.Errorf("unexpected arg: %v", app.Arg)
	}
}


==> anc/polarized-scheme-evaluator/types/types.go <==
package types

import "fmt"

// Type represents any polarized type (positive or negative).
type Type interface {
	String() (s string)
	isType()
}

// PositiveType represents a data producer type (Values).
type PositiveType interface {
	Type
	isPositive()
}

// NegativeType represents an observation consumer type (Continuations).
type NegativeType interface {
	Type
	isNegative()
}

// -----------------------------------------------------------------------------
// Positive Types (Values / Producers)
// -----------------------------------------------------------------------------

// UnitType represents the terminal unit value 1 / ().
type UnitType struct{}

func (t UnitType) String() (s string) {
	s = "unit"
	return s
}
func (t UnitType) isType()     {}
func (t UnitType) isPositive() {}

// BoolType represents boolean values (#t, #f).
type BoolType struct{}

func (t BoolType) String() (s string) {
	s = "bool"
	return s
}
func (t BoolType) isType()     {}
func (t BoolType) isPositive() {}

// IntType represents integer values.
type IntType struct{}

func (t IntType) String() (s string) {
	s = "int"
	return s
}
func (t IntType) isType()     {}
func (t IntType) isPositive() {}

// PairType represents tensor product values A ⊗ B.
type PairType struct {
	Left  PositiveType
	Right PositiveType
}

func (t PairType) String() (s string) {
	s = fmt.Sprintf("(pair %s %s)", t.Left.String(), t.Right.String())
	return s
}
func (t PairType) isType()     {}
func (t PairType) isPositive() {}

// SumType represents direct sum / coproduct values A ⊕ B (inl / inr).
type SumType struct {
	Left  PositiveType
	Right PositiveType
}

func (t SumType) String() (s string) {
	s = fmt.Sprintf("(+ %s %s)", t.Left.String(), t.Right.String())
	return s
}
func (t SumType) isType()     {}
func (t SumType) isPositive() {}

// ThunkType represents a suspended computation thunked as a positive value (↓ N).
type ThunkType struct {
	Comp NegativeType
}

func (t ThunkType) String() (s string) {
	s = fmt.Sprintf("(thunk %s)", t.Comp.String())
	return s
}
func (t ThunkType) isType()     {}
func (t ThunkType) isPositive() {}

// -----------------------------------------------------------------------------
// Negative Types (Continuations / Consumers)
// -----------------------------------------------------------------------------

// ContType represents a continuation consumer awaiting a positive value (~ A).
type ContType struct {
	Val PositiveType
}

func (t ContType) String() (s string) {
	s = fmt.Sprintf("(~ %s)", t.Val.String())
	return s
}
func (t ContType) isType()     {}
func (t ContType) isNegative() {}

// FunType represents an acceptor consuming a positive value and producing a computation (A ⇒ N).
type FunType struct {
	Arg     PositiveType
	RetComp NegativeType
}

func (t FunType) String() (s string) {
	s = fmt.Sprintf("(-> %s %s)", t.Arg.String(), t.RetComp.String())
	return s
}
func (t FunType) isType()     {}
func (t FunType) isNegative() {}

// ChoiceType represents an alternative choice of observations N1 & N2.
type ChoiceType struct {
	Left  NegativeType
	Right NegativeType
}

func (t ChoiceType) String() (s string) {
	s = fmt.Sprintf("(& %s %s)", t.Left.String(), t.Right.String())
	return s
}
func (t ChoiceType) isType()     {}
func (t ChoiceType) isNegative() {}

// -----------------------------------------------------------------------------
// Surface Viewpoint Types (Syntactic Sugar for Programmers)
// -----------------------------------------------------------------------------

// ValTransformerType represents the forward value-transformer view (:-> In Out).
// Operationally, this corresponds to a thunked function producing Out:
// ↓(In ⇒ (~ Out))
//@ Requires inType <> nil And out <> nil
//@ Ensures res.Comp <> nil
func ValTransformerType(inType PositiveType, out PositiveType) (res ThunkType) {
	res = ThunkType{
		Comp: FunType{
			Arg:     inType,
			RetComp: ContType{Val: out},
		},
	}
	return res
}

// CntTransformerType represents the backward continuation-transformer view (<-: (~ Out) (~ In)).
// Operationally, this accepts a continuation awaiting Out and yields a continuation awaiting In.
//@ Requires inVal <> nil And outVal <> nil
//@ Ensures res.RetComp <> nil
func CntTransformerType(inVal PositiveType, outVal PositiveType) (res FunType) {
	res = FunType{
		Arg:     inVal,
		RetComp: ContType{Val: outVal},
	}
	return res
}

// -----------------------------------------------------------------------------
// Type Equality Check
// -----------------------------------------------------------------------------

// Equal checks structural equality between two polarized types.
//@ Ensures (t1 = nil And t2 = nil) -> eq = True
//@ Ensures (t1 = nil And t2 <> nil) -> eq = False
//@ Ensures (t1 <> nil And t2 = nil) -> eq = False
func Equal(t1 Type, t2 Type) (eq bool) {
	if t1 == nil || t2 == nil {
		eq = (t1 == nil && t2 == nil)
		return eq
	}

	switch a := t1.(type) {
	case UnitType:
		_, eq = t2.(UnitType)
		return eq
	case BoolType:
		_, eq = t2.(BoolType)
		return eq
	case IntType:
		_, eq = t2.(IntType)
		return eq
	case PairType:
		b, ok := t2.(PairType)
		if !ok {
			eq = false
			return eq
		}
		eq = Equal(a.Left, b.Left) && Equal(a.Right, b.Right)
		return eq
	case SumType:
		b, ok := t2.(SumType)
		if !ok {
			eq = false
			return eq
		}
		eq = Equal(a.Left, b.Left) && Equal(a.Right, b.Right)
		return eq
	case ThunkType:
		b, ok := t2.(ThunkType)
		if !ok {
			eq = false
			return eq
		}
		eq = Equal(a.Comp, b.Comp)
		return eq
	case ContType:
		b, ok := t2.(ContType)
		if !ok {
			eq = false
			return eq
		}
		eq = Equal(a.Val, b.Val)
		return eq
	case FunType:
		b, ok := t2.(FunType)
		if !ok {
			eq = false
			return eq
		}
		eq = Equal(a.Arg, b.Arg) && Equal(a.RetComp, b.RetComp)
		return eq
	case ChoiceType:
		b, ok := t2.(ChoiceType)
		if !ok {
			eq = false
			return eq
		}
		eq = Equal(a.Left, b.Left) && Equal(a.Right, b.Right)
		return eq
	default:
		eq = false
		return eq
	}
}


==> anc/polarized-scheme-evaluator/types/types_test.go <==
package types

import "testing"

func TestPositiveTypes(t *testing.T) {
	u := UnitType{}
	b := BoolType{}
	i := IntType{}
	p := PairType{Left: i, Right: b}
	s := SumType{Left: i, Right: u}

	if u.String() != "unit" {
		t.Errorf("expected 'unit', got '%s'", u.String())
	}
	if b.String() != "bool" {
		t.Errorf("expected 'bool', got '%s'", b.String())
	}
	if i.String() != "int" {
		t.Errorf("expected 'int', got '%s'", i.String())
	}
	if p.String() != "(pair int bool)" {
		t.Errorf("expected '(pair int bool)', got '%s'", p.String())
	}
	if s.String() != "(+ int unit)" {
		t.Errorf("expected '(+ int unit)', got '%s'", s.String())
	}
}

func TestNegativeTypes(t *testing.T) {
	i := IntType{}
	k := ContType{Val: i}
	fn := FunType{Arg: i, RetComp: k}
	ch := ChoiceType{Left: k, Right: fn}

	if k.String() != "(~ int)" {
		t.Errorf("expected '(~ int)', got '%s'", k.String())
	}
	if fn.String() != "(-> int (~ int))" {
		t.Errorf("expected '(-> int (~ int))', got '%s'", fn.String())
	}
	if ch.String() != "(& (~ int) (-> int (~ int)))" {
		t.Errorf("expected '(& (~ int) (-> int (~ int)))', got '%s'", ch.String())
	}
}

func TestDualViewpoints(t *testing.T) {
	i := IntType{}
	b := BoolType{}

	// Value transformer: (:-> int bool)
	vTrans := ValTransformerType(i, b)
	if vTrans.String() != "(thunk (-> int (~ bool)))" {
		t.Errorf("unexpected value transformer type string: %s", vTrans.String())
	}

	// Continuation transformer: (<-: (~ bool) (~ int))
	cTrans := CntTransformerType(i, b)
	if cTrans.String() != "(-> int (~ bool))" {
		t.Errorf("unexpected continuation transformer type string: %s", cTrans.String())
	}
}

func TestTypeEquality(t *testing.T) {
	i1 := IntType{}
	i2 := IntType{}
	b := BoolType{}

	if !Equal(i1, i2) {
		t.Errorf("expected i1 == i2")
	}
	if Equal(i1, b) {
		t.Errorf("expected i1 != b")
	}

	p1 := PairType{Left: i1, Right: b}
	p2 := PairType{Left: i2, Right: b}
	p3 := PairType{Left: b, Right: i1}

	if !Equal(p1, p2) {
		t.Errorf("expected p1 == p2")
	}
	if Equal(p1, p3) {
		t.Errorf("expected p1 != p3")
	}
}

